Ab initio calculations of parity-violating electron scattering off $^{48}$Ca and $^{208}$Pb

Parity-violating electron scattering off nuclei both serves as a low-energy precision probe to test electroweak interactions and allows one to access neutron distributions inside nuclei. It has implications for strong interactions in dense neutron-rich environments, also providing constraints for the properties of matter in neutron stars. Precision measurements are available for $^{48}$Ca and $^{208}$Pb by the CREX and PREX collaborations, respectively, and their interpretation requires advanced nuclear-structure calculations to draw firm conclusions. We perform the first ab initio calculations of the parity-violating asymmetry $A_\text{PV}$ based on nuclear forces from chiral effective field theory, fully including corrections due to Coulomb distortion effects. Based on these results, we critically reexamine correlation analyses employed to infer weak radii and quantify the resulting tensions between ab initio and experimental results. We find that ab initio calculations prefer values of $A_\text{PV}$ slightly smaller and larger than observed for $^{48}$Ca and $^{208}$Pb, respectively, with a global significance of $1.9\sigma$. Using theoretically consistent inputs for charge and weak densities, we infer from the experimental $A_\text{PV}$ a neutron skin of $^{208}$Pb of $R_n-R_p = 0.187(25)(18)$ fm, substantially smaller than that reported by PREX II.

==> anc/ChargeDensitiesPb208.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "98b58948-56c3-4696-bd5e-91388b9d03ba",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:50.740974Z",
     "iopub.status.busy": "2026-02-27T12:21:50.740673Z",
     "iopub.status.idle": "2026-02-27T12:21:50.743730Z",
     "shell.execute_reply": "2026-02-27T12:21:50.743312Z",
     "shell.execute_reply.started": "2026-02-27T12:21:50.740960Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "# Run all cells to start, then come back to the top \n",
    "# When changing the selected nucleus or fit results, subsequent cells need to be rerun to update the output "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d15bda88-b37a-49af-b9ee-e9405206614f",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:50.744281Z",
     "iopub.status.busy": "2026-02-27T12:21:50.744160Z",
     "iopub.status.idle": "2026-02-27T12:21:51.673069Z",
     "shell.execute_reply": "2026-02-27T12:21:51.672565Z",
     "shell.execute_reply.started": "2026-02-27T12:21:50.744270Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "import os\n",
    "import pickle\n",
    "import numpy as np\n",
    "pi=np.pi\n",
    "from scipy.special import spherical_jn\n",
    "#\n",
    "import matplotlib.pyplot as plt\n",
    "#\n",
    "import pandas as pd\n",
    "pd.set_option('display.max_rows', 500)\n",
    "#\n",
    "from IPython.display import display, Math\n",
    "import ipywidgets as widgets\n",
    "import re\n",
    "#import time\n",
    "#"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d1e03706-960e-4c0e-ab0a-c12e440dc07d",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "# Methods"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ad8665cc-25a2-4487-8ddd-e133ca767c6b",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "These are the methods to describe charge density, form factor, and radius"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1a7cacc4-ad0c-47df-82fc-16fe87a02457",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "$ \\rho (r) = \\begin{cases} \\sum^N_{n=1} a_n j_0(q_n r), &  r \\leq R\\\\ 0,  & r > R  \\end{cases} \\quad \\text{with} \\quad q_n=\\frac{\\pi n}{R} $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "2c313733-c05d-4bff-bd4d-48fb10e58c97",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.673827Z",
     "iopub.status.busy": "2026-02-27T12:21:51.673587Z",
     "iopub.status.idle": "2026-02-27T12:21:51.678569Z",
     "shell.execute_reply": "2026-02-27T12:21:51.678180Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.673816Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def charge_density_FB(r,ai,R,N):\n",
    "    nu=np.arange(1,N+1)\n",
    "    qi = nu*pi/R\n",
    "    #\n",
    "    scalar=False\n",
    "    if len(np.shape(r))==0:\n",
    "        scalar=True\n",
    "        r=np.array([r])\n",
    "    #\n",
    "    rho=np.array([0])\n",
    "    #\n",
    "    if np.any(r<=R):\n",
    "        qr=np.einsum('i,j->ij',qi,r)\n",
    "        rho = np.einsum('i,ij->j',ai,spherical_jn(0,qr))\n",
    "    #\n",
    "    if np.any(r>R):\n",
    "        if np.size(rho)>1:\n",
    "            rho[np.where(r>R)]=np.array([0])\n",
    "        else:\n",
    "            rho=np.array([0])\n",
    "    #\n",
    "    if scalar:\n",
    "        rho=rho[0]\n",
    "    #\n",
    "    return rho\n",
    "\n",
    "def charge_density_FB_uncertainty(r,ai,R,N,cov):\n",
    "    nu=np.arange(1,N+1)\n",
    "    qi = nu*pi/R\n",
    "    #\n",
    "    scalar=False\n",
    "    if len(np.shape(r))==0:\n",
    "        scalar=True\n",
    "        r=np.array([r])\n",
    "    #\n",
    "    drho=np.array([0])\n",
    "    #\n",
    "    if np.any(r<=R):\n",
    "        qr=np.einsum('i,j->ij',qi,r)\n",
    "        drho_dai = spherical_jn(0,qr)\n",
    "        drho=np.sqrt(np.einsum('ij,ik,kj->j',drho_dai,cov,drho_dai))\n",
    "    #\n",
    "    if np.any(r>R):\n",
    "        if np.size(drho)>1:\n",
    "            drho[np.where(r>R)]=np.array([0])\n",
    "        else:\n",
    "            drho=np.array([0])\n",
    "    #\n",
    "    if scalar:\n",
    "        drho=drho[0]\n",
    "    #\n",
    "    return drho"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9beb4c54-22a7-4d43-b77f-17be71b78d5c",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "$ F^\\text{ch}(q) = \\frac{4 \\pi}{Z} R ~ j_0(q R) \\sum^N_{n=1} (-1)^{n} \\frac{a_n}{q^2 -q_n^2} \\quad \\text{with} \\quad q_n=\\frac{\\pi n}{R} $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "e7936a2e-7f7e-48b1-a552-65e8dc7ad847",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.679210Z",
     "iopub.status.busy": "2026-02-27T12:21:51.679024Z",
     "iopub.status.idle": "2026-02-27T12:21:51.682643Z",
     "shell.execute_reply": "2026-02-27T12:21:51.682266Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.679200Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def formfactor_FB(q,ai,R,N,Z):\n",
    "    nu=np.arange(1,N+1)\n",
    "    qi = nu*pi/R\n",
    "    #\n",
    "    scalar=False\n",
    "    if len(np.shape(q))==0:\n",
    "        scalar=True\n",
    "        q=np.array([q])\n",
    "    #\n",
    "    N_z=len(q)\n",
    "    q_grid=np.tile(q,(N,1))\n",
    "    qi_grid=np.tile(qi,(N_z,1)).transpose()\n",
    "    denom=q_grid**2-qi_grid**2\n",
    "    #\n",
    "    F= 4*pi*R*spherical_jn(0,q*R)*np.einsum('i,ij->j',ai*(-1)**nu,1./denom)\n",
    "    #\n",
    "    if scalar:\n",
    "        F=F[0]\n",
    "    #\n",
    "    return F/Z\n",
    "\n",
    "def formfactor_FB_uncertainty(q,ai,R,N,Z,cov): \n",
    "    nu=np.arange(1,N+1)\n",
    "    qi = nu*pi/R\n",
    "    #\n",
    "    scalar=False\n",
    "    if len(np.shape(q))==0:\n",
    "        scalar=True\n",
    "        q=np.array([q])\n",
    "    #\n",
    "    N_z=len(q)\n",
    "    q_grid=np.tile(q,(N,1))\n",
    "    qi_grid=np.tile(qi,(N_z,1)).transpose()\n",
    "    denom=q_grid**2-qi_grid**2\n",
    "    #\n",
    "    dF_dai = 4*pi*R*spherical_jn(0,q*R)*np.einsum('i,ij->ij',(-1)**nu,1./denom)\n",
    "    dF=np.real(np.sqrt(np.einsum('ij,ik,kj->j',dF_dai,cov,dF_dai)+0j))\n",
    "    #\n",
    "    if scalar:\n",
    "        dF=dF[0]\n",
    "    #\n",
    "    return dF/Z"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "057db354-87ef-49b6-ad53-a6d05963a6de",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "$ \\langle r^2 \\rangle = \\frac{4 \\pi}{Z} \\int_0^\\infty \\text{d}r' r'^4 \\rho(r') = \\frac{4 \\pi}{Z} R^2 \\sum^N_{n=1} (-1)^{n+1} \\Big(\\pi n - \\frac{6}{\\pi n}\\Big) \\frac{a_n}{q_n^3}$\n",
    "\n",
    "$ r_\\text{ch} = \\sqrt{\\langle r^2 \\rangle} $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "beaa963b-324a-42d4-a545-ffc0d65cd783",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.683354Z",
     "iopub.status.busy": "2026-02-27T12:21:51.683162Z",
     "iopub.status.idle": "2026-02-27T12:21:51.686201Z",
     "shell.execute_reply": "2026-02-27T12:21:51.685827Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.683344Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def charge_radius_FB(ai,Z,N):\n",
    "    nu=np.arange(1,N+1)\n",
    "    qi = nu*pi/R\n",
    "    #\n",
    "    Qi = (-1)**nu*nu*pi*(6-(nu*pi)**2)*ai/qi**5\n",
    "    return np.sqrt(4*pi*np.sum(Qi)/Z) \n",
    "\n",
    "def charge_radius_FB_uncertainty(ai,Z,qi,N,R,cov):\n",
    "    nu=np.arange(1,N+1)\n",
    "    qi = nu*pi/R\n",
    "    #\n",
    "    r=charge_radius_FB(ai,Z,N)\n",
    "    #\n",
    "    nu=np.arange(1,N+1)\n",
    "    dQi_dai = (-1)**nu*nu*pi*(6-(nu*pi)**2)/qi**5\n",
    "    drsq_dai = 4*pi*dQi_dai/Z\n",
    "    dr_dai=drsq_dai/(2*r)\n",
    "    dr=np.sqrt(np.einsum('i,ik,k->',dr_dai,cov,dr_dai))\n",
    "    return dr"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aa5c077c-a147-47ae-9739-6982dc9b2178",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "# Loading data for the charge densities"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "68de484b-9647-49a3-bc40-efd0e6cbea30",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "We can load the file by simply unpickleing it:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "f95a5527-e99f-443c-87c0-3a61dc3a5dd8",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.687368Z",
     "iopub.status.busy": "2026-02-27T12:21:51.687217Z",
     "iopub.status.idle": "2026-02-27T12:21:51.689914Z",
     "shell.execute_reply": "2026-02-27T12:21:51.689443Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.687359Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def load_file(path,verbose=True):\n",
    "\n",
    "    if os.path.exists(path):\n",
    "        with open( path, \"rb\" ) as file:\n",
    "            charge_dict = pickle.load(file) \n",
    "            if verbose:\n",
    "                print(\"File loaded from \"+path) \n",
    "    else:\n",
    "        raise ValueError(\"No file found at \"+path) \n",
    "\n",
    "    return charge_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "3e6412d7-4790-4648-b705-a7722366fdaa",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.690497Z",
     "iopub.status.busy": "2026-02-27T12:21:51.690383Z",
     "iopub.status.idle": "2026-02-27T12:21:51.694622Z",
     "shell.execute_reply": "2026-02-27T12:21:51.694215Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.690488Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "File loaded from ./Pb208_best_woBarrett.pkl\n",
      "File loaded from ./Pb208_best_wBarrett.pkl\n",
      "File loaded from ./Pb208_best_wRadius.pkl\n"
     ]
    }
   ],
   "source": [
    "Pb208_pen_best = load_file('./Pb208_best_woBarrett.pkl')\n",
    "Pb208_bar_best = load_file('./Pb208_best_wBarrett.pkl')\n",
    "Pb208_rad_best = load_file('./Pb208_best_wRadius.pkl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "84696716-8cb2-48eb-a23e-42a3c22bf58b",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.695170Z",
     "iopub.status.busy": "2026-02-27T12:21:51.695011Z",
     "iopub.status.idle": "2026-02-27T12:21:51.699621Z",
     "shell.execute_reply": "2026-02-27T12:21:51.699152Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.695160Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "nucleus_select = widgets.Dropdown(\n",
    "    options=[('208Pb', {'w/o':Pb208_pen_best,'w/':Pb208_bar_best,'w/r':Pb208_rad_best})], \n",
    "    value= {'w/o':Pb208_pen_best,'w/':Pb208_bar_best,'w/r':Pb208_rad_best},\n",
    "    description='Nucleus:',\n",
    ")\n",
    "\n",
    "barrett_select = widgets.Dropdown(\n",
    "    options=[('only electron scattering', 'w/o'),('with Barrett Fricke et al.', 'w/'),('with Radius Sun et al.', 'w/r')],\n",
    "    value= 'w/o',\n",
    "    description='Barrett?:',\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "794604cb-8290-4e8e-88a9-1a88b79d7dd9",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.700214Z",
     "iopub.status.busy": "2026-02-27T12:21:51.699979Z",
     "iopub.status.idle": "2026-02-27T12:21:51.762012Z",
     "shell.execute_reply": "2026-02-27T12:21:51.761426Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.700201Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "78b01a34c42a4928a1155210eae5fb0b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Nucleus:', options=(('208Pb', {'w/o': {'datasets': ['Heisenberg1973', 'Mazanek1992'], 'd…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "74c29612b2994fc79abad057ed2e8814",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Barrett?:', options=(('only electron scattering', 'w/o'), ('with Barrett Fricke et al.',…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(nucleus_select)\n",
    "display(barrett_select)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4fe5e228-3d95-4f77-9e46-9d4ee790c9bb",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-05-30T07:35:24.680080Z",
     "iopub.status.busy": "2024-05-30T07:35:24.680080Z",
     "iopub.status.idle": "2024-05-30T07:35:24.682751Z",
     "shell.execute_reply": "2024-05-30T07:35:24.682751Z",
     "shell.execute_reply.started": "2024-05-30T07:35:24.680080Z"
    },
    "frozen": false
   },
   "source": [
    "<ins> The loaded object is a dictionary with all relevant quantities listed. See for example: </ins>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "87f50a88-64fb-4229-b340-6b8fd8e1889d",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.762704Z",
     "iopub.status.busy": "2026-02-27T12:21:51.762531Z",
     "iopub.status.idle": "2026-02-27T12:21:51.783484Z",
     "shell.execute_reply": "2026-02-27T12:21:51.783061Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.762692Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>0</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>datasets</th>\n",
       "      <td>['Heisenberg1973', 'Mazanek1992']</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>datasets_barrett_moment</th>\n",
       "      <td>[]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>monotonous_decrease_precision</th>\n",
       "      <td>0.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>xi_diff_convergence_limit</th>\n",
       "      <td>0.0001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>numdifftools_step</th>\n",
       "      <td>0.0001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>method</th>\n",
       "      <td>DOP853</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N_partial_waves</th>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>atol</th>\n",
       "      <td>1e-06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>rtol</th>\n",
       "      <td>1e-07</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>energy_norm</th>\n",
       "      <td>0.1973269804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>phase_difference_limit</th>\n",
       "      <td>1e-07</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Z</th>\n",
       "      <td>82</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>A</th>\n",
       "      <td>208</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>R</th>\n",
       "      <td>10.25</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N</th>\n",
       "      <td>9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>xi_ini</th>\n",
       "      <td>[0.5812073  0.62329756 0.36176938 0.39505847 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ai_ini</th>\n",
       "      <td>[ 0.07179843  0.02146382 -0.0593189   0.019716...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ai_abs_bounds</th>\n",
       "      <td>[0.37576126 0.18788063 0.12525375 0.09394032 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>chisq</th>\n",
       "      <td>522.626845944624</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>redchisq</th>\n",
       "      <td>4.839137462450223</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>p_val</th>\n",
       "      <td>1.229107323914525e-55</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dof</th>\n",
       "      <td>108</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>sample_size</th>\n",
       "      <td>116</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>nfev</th>\n",
       "      <td>959</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>statistics_dict</th>\n",
       "      <td>{'chisq': {'total': np.float64(522.62684594462...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>xi</th>\n",
       "      <td>[0.5814398  0.62323418 0.36192272 0.39505337 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ai</th>\n",
       "      <td>[ 0.07183278  0.02161481 -0.05927986  0.019717...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dxi_stat</th>\n",
       "      <td>[0.00063859 0.0003811  0.00067995 0.00072273 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dai_stat</th>\n",
       "      <td>[9.43193120e-05 3.95411981e-04 1.68721128e-04 ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_xi_stat</th>\n",
       "      <td>[[ 4.07803323e-07 -2.87187698e-08  4.88907591e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_ai_stat</th>\n",
       "      <td>[[ 8.89613261e-09  3.64966323e-08  2.05905878e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>x_Heisenberg1973</th>\n",
       "      <td>[[2.48200000e+02 3.50287581e-01]\\n [2.48200000...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>y_Heisenberg1973</th>\n",
       "      <td>[1.00724133e+01 4.40072362e+00 1.97302626e+00 ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>x_Mazanek1992</th>\n",
       "      <td>[[119.81         0.86568331]\\n [119.81        ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>y_Mazanek1992</th>\n",
       "      <td>[4.21336696e-01 1.75385132e-01 9.37693692e-02 ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>x_monotonous_decrease</th>\n",
       "      <td>[nan]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>y_monotonous_decrease</th>\n",
       "      <td>[-0.02958976]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>r_ch</th>\n",
       "      <td>5.532244952447162</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_stat</th>\n",
       "      <td>0.00680654724671889</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dxi_syst_upper</th>\n",
       "      <td>[0.00051361 0.         0.00249466 0.         0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dai_syst_upper</th>\n",
       "      <td>[7.58589647e-05 3.03435859e-04 4.54745480e-04 ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_xi_syst_upper</th>\n",
       "      <td>[[ 2.63793041e-07  0.00000000e+00  1.44268311e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_ai_syst_upper</th>\n",
       "      <td>[[ 5.75458253e-09  2.30183301e-08  3.88420802e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dxi_syst_lower</th>\n",
       "      <td>[0.00186667 0.         0.00378952 0.00259716 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dai_syst_lower</th>\n",
       "      <td>[0.0002757  0.00110282 0.00069078 0.00048796 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_xi_syst_lower</th>\n",
       "      <td>[[ 3.48447517e-06  0.00000000e+00  7.96490286e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_ai_syst_lower</th>\n",
       "      <td>[[ 7.60129979e-08  3.04051992e-07  2.14443069e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dxi_syst</th>\n",
       "      <td>[0.00183666 0.         0.00400567 0.00344413 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dai_syst</th>\n",
       "      <td>[0.00027127 0.00108509 0.00073018 0.00064709 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_xi_syst</th>\n",
       "      <td>[[ 3.37333131e-06  0.00000000e+00  8.28384304e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_ai_syst</th>\n",
       "      <td>[[ 7.35884211e-08  2.94353684e-07  2.23030056e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dxi_model</th>\n",
       "      <td>[0.0023123  0.00083835 0.00427582 0.00379338 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dai_model</th>\n",
       "      <td>[0.00034152 0.00139887 0.00086529 0.0007127  0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_xi_model</th>\n",
       "      <td>[[ 5.34674765e-06 -2.28754305e-07  1.11324725e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_ai_model</th>\n",
       "      <td>[[ 1.16638030e-07  4.73817306e-07  3.58887448e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dxi_model_upper</th>\n",
       "      <td>[0.00149573 0.00083835 0.00290871 0.00158986 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dai_model_upper</th>\n",
       "      <td>[0.00022092 0.00092248 0.00061975 0.0002987  0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_xi_model_upper</th>\n",
       "      <td>[[ 2.23720938e-06 -1.47971388e-07  4.89870534e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_ai_model_upper</th>\n",
       "      <td>[[ 4.88041911e-08  1.99916304e-07  1.70159872e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dxi_model_lower</th>\n",
       "      <td>[0.00233621 0.00083835 0.00407403 0.00304514 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dai_model_lower</th>\n",
       "      <td>[0.00034505 0.00141288 0.00082891 0.00057212 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_xi_model_lower</th>\n",
       "      <td>[[ 5.45789151e-06 -2.31119655e-07  1.07167777e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_ai_model_lower</th>\n",
       "      <td>[[ 1.19062607e-07  4.83590736e-07  3.48307236e...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_syst</th>\n",
       "      <td>0.019736887871284022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_model</th>\n",
       "      <td>0.024729168888883553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_syst_upper</th>\n",
       "      <td>0.005564169934479877</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_model_upper</th>\n",
       "      <td>0.01598001014939687</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_syst_lower</th>\n",
       "      <td>0.020049201912120757</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_model_lower</th>\n",
       "      <td>0.024978141203459054</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_dist</th>\n",
       "      <td>0.028810046174254644</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_dist_upper</th>\n",
       "      <td>0.028810046174254644</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_dist_lower</th>\n",
       "      <td>0.006191462269673487</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                                               0\n",
       "datasets                                       ['Heisenberg1973', 'Mazanek1992']\n",
       "datasets_barrett_moment                                                       []\n",
       "monotonous_decrease_precision                                               0.02\n",
       "xi_diff_convergence_limit                                                 0.0001\n",
       "numdifftools_step                                                         0.0001\n",
       "method                                                                    DOP853\n",
       "N_partial_waves                                                              100\n",
       "atol                                                                       1e-06\n",
       "rtol                                                                       1e-07\n",
       "energy_norm                                                         0.1973269804\n",
       "phase_difference_limit                                                     1e-07\n",
       "Z                                                                             82\n",
       "A                                                                            208\n",
       "R                                                                          10.25\n",
       "N                                                                              9\n",
       "xi_ini                         [0.5812073  0.62329756 0.36176938 0.39505847 0...\n",
       "ai_ini                         [ 0.07179843  0.02146382 -0.0593189   0.019716...\n",
       "ai_abs_bounds                  [0.37576126 0.18788063 0.12525375 0.09394032 0...\n",
       "chisq                                                           522.626845944624\n",
       "redchisq                                                       4.839137462450223\n",
       "p_val                                                      1.229107323914525e-55\n",
       "dof                                                                          108\n",
       "sample_size                                                                  116\n",
       "nfev                                                                         959\n",
       "statistics_dict                {'chisq': {'total': np.float64(522.62684594462...\n",
       "xi                             [0.5814398  0.62323418 0.36192272 0.39505337 0...\n",
       "ai                             [ 0.07183278  0.02161481 -0.05927986  0.019717...\n",
       "dxi_stat                       [0.00063859 0.0003811  0.00067995 0.00072273 0...\n",
       "dai_stat                       [9.43193120e-05 3.95411981e-04 1.68721128e-04 ...\n",
       "cov_xi_stat                    [[ 4.07803323e-07 -2.87187698e-08  4.88907591e...\n",
       "cov_ai_stat                    [[ 8.89613261e-09  3.64966323e-08  2.05905878e...\n",
       "x_Heisenberg1973               [[2.48200000e+02 3.50287581e-01]\\n [2.48200000...\n",
       "y_Heisenberg1973               [1.00724133e+01 4.40072362e+00 1.97302626e+00 ...\n",
       "x_Mazanek1992                  [[119.81         0.86568331]\\n [119.81        ...\n",
       "y_Mazanek1992                  [4.21336696e-01 1.75385132e-01 9.37693692e-02 ...\n",
       "x_monotonous_decrease                                                      [nan]\n",
       "y_monotonous_decrease                                              [-0.02958976]\n",
       "r_ch                                                           5.532244952447162\n",
       "dr_ch_stat                                                   0.00680654724671889\n",
       "dxi_syst_upper                 [0.00051361 0.         0.00249466 0.         0...\n",
       "dai_syst_upper                 [7.58589647e-05 3.03435859e-04 4.54745480e-04 ...\n",
       "cov_xi_syst_upper              [[ 2.63793041e-07  0.00000000e+00  1.44268311e...\n",
       "cov_ai_syst_upper              [[ 5.75458253e-09  2.30183301e-08  3.88420802e...\n",
       "dxi_syst_lower                 [0.00186667 0.         0.00378952 0.00259716 0...\n",
       "dai_syst_lower                 [0.0002757  0.00110282 0.00069078 0.00048796 0...\n",
       "cov_xi_syst_lower              [[ 3.48447517e-06  0.00000000e+00  7.96490286e...\n",
       "cov_ai_syst_lower              [[ 7.60129979e-08  3.04051992e-07  2.14443069e...\n",
       "dxi_syst                       [0.00183666 0.         0.00400567 0.00344413 0...\n",
       "dai_syst                       [0.00027127 0.00108509 0.00073018 0.00064709 0...\n",
       "cov_xi_syst                    [[ 3.37333131e-06  0.00000000e+00  8.28384304e...\n",
       "cov_ai_syst                    [[ 7.35884211e-08  2.94353684e-07  2.23030056e...\n",
       "dxi_model                      [0.0023123  0.00083835 0.00427582 0.00379338 0...\n",
       "dai_model                      [0.00034152 0.00139887 0.00086529 0.0007127  0...\n",
       "cov_xi_model                   [[ 5.34674765e-06 -2.28754305e-07  1.11324725e...\n",
       "cov_ai_model                   [[ 1.16638030e-07  4.73817306e-07  3.58887448e...\n",
       "dxi_model_upper                [0.00149573 0.00083835 0.00290871 0.00158986 0...\n",
       "dai_model_upper                [0.00022092 0.00092248 0.00061975 0.0002987  0...\n",
       "cov_xi_model_upper             [[ 2.23720938e-06 -1.47971388e-07  4.89870534e...\n",
       "cov_ai_model_upper             [[ 4.88041911e-08  1.99916304e-07  1.70159872e...\n",
       "dxi_model_lower                [0.00233621 0.00083835 0.00407403 0.00304514 0...\n",
       "dai_model_lower                [0.00034505 0.00141288 0.00082891 0.00057212 0...\n",
       "cov_xi_model_lower             [[ 5.45789151e-06 -2.31119655e-07  1.07167777e...\n",
       "cov_ai_model_lower             [[ 1.19062607e-07  4.83590736e-07  3.48307236e...\n",
       "dr_ch_syst                                                  0.019736887871284022\n",
       "dr_ch_model                                                 0.024729168888883553\n",
       "dr_ch_syst_upper                                            0.005564169934479877\n",
       "dr_ch_model_upper                                            0.01598001014939687\n",
       "dr_ch_syst_lower                                            0.020049201912120757\n",
       "dr_ch_model_lower                                           0.024978141203459054\n",
       "dr_ch_dist                                                  0.028810046174254644\n",
       "dr_ch_dist_upper                                            0.028810046174254644\n",
       "dr_ch_dist_lower                                            0.006191462269673487"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "best_fit = nucleus_select.value[barrett_select.value]\n",
    "pd.DataFrame.from_dict({info: (str(best_fit[info]) if type(best_fit[info])==list else best_fit[info]) for info in best_fit }, orient=\"index\", dtype=str)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8b844e9e-7010-4585-93f6-3aa9b569b671",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "We can directly extract the parameters and their uncertainties (note that 'da' is not scaled with $\\sqrt{\\text{red.}\\chi^2}$ yet, but the statistical components inside 'da_model' are). See for example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "5197c8e0-3129-4293-b955-b75446b1aa45",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.784097Z",
     "iopub.status.busy": "2026-02-27T12:21:51.783986Z",
     "iopub.status.idle": "2026-02-27T12:21:51.848741Z",
     "shell.execute_reply": "2026-02-27T12:21:51.848370Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.784088Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "78b01a34c42a4928a1155210eae5fb0b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Nucleus:', options=(('208Pb', {'w/o': {'datasets': ['Heisenberg1973', 'Mazanek1992'], 'd…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "74c29612b2994fc79abad057ed2e8814",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Barrett?:', options=(('only electron scattering', 'w/o'), ('with Barrett Fricke et al.',…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(nucleus_select)\n",
    "display(barrett_select)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "dfd55968-6a26-406e-aff7-b01f2d178dbb",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.849686Z",
     "iopub.status.busy": "2026-02-27T12:21:51.849321Z",
     "iopub.status.idle": "2026-02-27T12:21:51.858030Z",
     "shell.execute_reply": "2026-02-27T12:21:51.857546Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.849670Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>ai</th>\n",
       "      <th>dai_stat</th>\n",
       "      <th>dai_syst</th>\n",
       "      <th>dai_comb</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>$a_{ 1 }$</th>\n",
       "      <td>0.071833</td>\n",
       "      <td>0.000207</td>\n",
       "      <td>0.000271</td>\n",
       "      <td>0.000342</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>$a_{ 2 }$</th>\n",
       "      <td>0.021615</td>\n",
       "      <td>0.000870</td>\n",
       "      <td>0.001085</td>\n",
       "      <td>0.001399</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>$a_{ 3 }$</th>\n",
       "      <td>-0.059280</td>\n",
       "      <td>0.000371</td>\n",
       "      <td>0.000730</td>\n",
       "      <td>0.000865</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>$a_{ 4 }$</th>\n",
       "      <td>0.019717</td>\n",
       "      <td>0.000299</td>\n",
       "      <td>0.000647</td>\n",
       "      <td>0.000713</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>$a_{ 5 }$</th>\n",
       "      <td>0.019136</td>\n",
       "      <td>0.000221</td>\n",
       "      <td>0.001431</td>\n",
       "      <td>0.001371</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>$a_{ 6 }$</th>\n",
       "      <td>-0.018527</td>\n",
       "      <td>0.000157</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000157</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>$a_{ 7 }$</th>\n",
       "      <td>0.001354</td>\n",
       "      <td>0.000272</td>\n",
       "      <td>0.000171</td>\n",
       "      <td>0.000322</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>$a_{ 8 }$</th>\n",
       "      <td>0.006121</td>\n",
       "      <td>0.000284</td>\n",
       "      <td>0.003948</td>\n",
       "      <td>0.003245</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>$a_{ 9 }$</th>\n",
       "      <td>-0.001448</td>\n",
       "      <td>0.000435</td>\n",
       "      <td>0.000376</td>\n",
       "      <td>0.000575</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 ai  dai_stat  dai_syst  dai_comb\n",
       "$a_{ 1 }$  0.071833  0.000207  0.000271  0.000342\n",
       "$a_{ 2 }$  0.021615  0.000870  0.001085  0.001399\n",
       "$a_{ 3 }$ -0.059280  0.000371  0.000730  0.000865\n",
       "$a_{ 4 }$  0.019717  0.000299  0.000647  0.000713\n",
       "$a_{ 5 }$  0.019136  0.000221  0.001431  0.001371\n",
       "$a_{ 6 }$ -0.018527  0.000157  0.000000  0.000157\n",
       "$a_{ 7 }$  0.001354  0.000272  0.000171  0.000322\n",
       "$a_{ 8 }$  0.006121  0.000284  0.003948  0.003245\n",
       "$a_{ 9 }$ -0.001448  0.000435  0.000376  0.000575"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "best_fit = nucleus_select.value[barrett_select.value]\n",
    "pd.DataFrame(np.stack([best_fit['ai'],best_fit['dai_stat']*np.sqrt(best_fit['redchisq']),best_fit['dai_syst'],best_fit['dai_model']],axis=-1),columns=['ai','dai_stat','dai_syst','dai_comb'],index=[r\"$a_{{ {i} }}$\".format(i=i) for i in range(1,best_fit['N']+1)])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "76a6ea82-c768-4ae8-936c-dfa9bedbbb3d",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "# Plotting charge density and form factor"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "72306471-1709-4c46-8630-2a88d3d5661b",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.858655Z",
     "iopub.status.busy": "2026-02-27T12:21:51.858540Z",
     "iopub.status.idle": "2026-02-27T12:21:51.861573Z",
     "shell.execute_reply": "2026-02-27T12:21:51.861140Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.858645Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def plot_charge_density(r,charge_dict,label=None):\n",
    "    ai=charge_dict['ai']\n",
    "    R=charge_dict['R']\n",
    "    N=charge_dict['N']\n",
    "    #\n",
    "    rho=charge_density_FB(r,ai,R,N)\n",
    "    #\n",
    "    cov_a_u = charge_dict['cov_ai_model_upper']\n",
    "    cov_a_l = charge_dict['cov_ai_model_lower']\n",
    "    #\n",
    "    drho_u=charge_density_FB_uncertainty(r,ai,R,N,cov_a_u)\n",
    "    drho_l=charge_density_FB_uncertainty(r,ai,R,N,cov_a_l)\n",
    "    #\n",
    "    plt.plot(r,rho,label=label)\n",
    "    plt.fill_between(r, rho+drho_u, rho-drho_l,alpha=0.5)\n",
    "    #"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "709d759f-4c86-4f79-8408-30daf5d8ff09",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.862268Z",
     "iopub.status.busy": "2026-02-27T12:21:51.862148Z",
     "iopub.status.idle": "2026-02-27T12:21:51.921790Z",
     "shell.execute_reply": "2026-02-27T12:21:51.921257Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.862259Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "78b01a34c42a4928a1155210eae5fb0b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Nucleus:', options=(('208Pb', {'w/o': {'datasets': ['Heisenberg1973', 'Mazanek1992'], 'd…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(nucleus_select)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "2db6703e-bd8f-4d84-a364-4e1b2c8a540a",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:51.922569Z",
     "iopub.status.busy": "2026-02-27T12:21:51.922386Z",
     "iopub.status.idle": "2026-02-27T12:21:52.108051Z",
     "shell.execute_reply": "2026-02-27T12:21:52.107683Z",
     "shell.execute_reply.started": "2026-02-27T12:21:51.922555Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "best_fit_wo = nucleus_select.value['w/o']\n",
    "best_fit_w = nucleus_select.value['w/']\n",
    "best_fit_wr = nucleus_select.value['w/r']\n",
    "\n",
    "name = '$^{'+str(best_fit_wo['A'])+'}$'+ re.findall(r'\\D+', nucleus_select.label)[0]\n",
    "\n",
    "plt.title(r'charge density of '+name)\n",
    "r=np.arange(0,12.6,0.1)\n",
    "plot_charge_density(r,best_fit_wo,label='w/o Barrett')\n",
    "plot_charge_density(r,best_fit_w,label='w/  Barrett')\n",
    "plot_charge_density(r,best_fit_wr,label='w/  Radius')\n",
    "plt.legend()\n",
    "plt.xlim(0,12.5)\n",
    "plt.xlabel(r'$r$ in fm')\n",
    "plt.ylim(0,0.07)\n",
    "plt.ylabel(r'$\\rho(r)$ in fm$^{-3}$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "06e12836-44e0-45cb-bd9e-0cc5750e479d",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:52.108616Z",
     "iopub.status.busy": "2026-02-27T12:21:52.108448Z",
     "iopub.status.idle": "2026-02-27T12:21:52.111076Z",
     "shell.execute_reply": "2026-02-27T12:21:52.110721Z",
     "shell.execute_reply.started": "2026-02-27T12:21:52.108607Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def plot_formfactor(q,charge_dict,label=None):\n",
    "    ai=charge_dict['ai']\n",
    "    R=charge_dict['R']\n",
    "    N=charge_dict['N']\n",
    "    Z=charge_dict['Z']\n",
    "    #\n",
    "    FF=formfactor_FB(q,ai,R,N,Z)\n",
    "    #\n",
    "    cov_a = charge_dict['cov_ai_model']\n",
    "    #\n",
    "    dFF=formfactor_FB_uncertainty(q,ai,R,N,Z,cov_a)\n",
    "    #\n",
    "    plt.plot(q,np.abs(FF),label=label)\n",
    "    plt.fill_between(q, np.abs(FF)-dFF, np.abs(FF)+dFF,alpha=0.5)\n",
    "    #"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "91032e66-cb8d-475b-b468-6e4bc1f41116",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:52.111775Z",
     "iopub.status.busy": "2026-02-27T12:21:52.111531Z",
     "iopub.status.idle": "2026-02-27T12:21:52.147314Z",
     "shell.execute_reply": "2026-02-27T12:21:52.146987Z",
     "shell.execute_reply.started": "2026-02-27T12:21:52.111762Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "78b01a34c42a4928a1155210eae5fb0b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Nucleus:', options=(('208Pb', {'w/o': {'datasets': ['Heisenberg1973', 'Mazanek1992'], 'd…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(nucleus_select)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "c625905b-caf9-4a0d-a6c6-5da09e61f322",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:52.147856Z",
     "iopub.status.busy": "2026-02-27T12:21:52.147742Z",
     "iopub.status.idle": "2026-02-27T12:21:52.330469Z",
     "shell.execute_reply": "2026-02-27T12:21:52.330127Z",
     "shell.execute_reply.started": "2026-02-27T12:21:52.147848Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "best_fit_wo = nucleus_select.value['w/o']\n",
    "best_fit_w = nucleus_select.value['w/']\n",
    "best_fit_wr = nucleus_select.value['w/r']\n",
    "\n",
    "name = '$^{'+str(best_fit_wo['A'])+'}$'+ re.findall(r'\\D+', nucleus_select.label)[0]\n",
    "\n",
    "plt.title(r'charge form factor of '+name)\n",
    "q=np.arange(0,3,1e-2)\n",
    "plot_formfactor(q,best_fit_wo,label='w/o Barrett')\n",
    "plot_formfactor(q,best_fit_w,label='w/  Barrett')\n",
    "plot_formfactor(q,best_fit_wr,label='w/  Radius')\n",
    "plt.legend()\n",
    "plt.xlim(0,3)\n",
    "plt.xlabel(r'$q$ in fm$^{-1}$')\n",
    "plt.yscale('log')\n",
    "plt.ylim(5e-5,1)\n",
    "plt.ylabel(r'$\\rho(r)$ in fm$^{-3}$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "82860eeb-d4d1-46fb-8073-2fa9df5209e8",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "The values for the radii and all uncertainties can also be taken directly from the dictionary:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "ca316e81-354a-4e4f-92ee-d70ec197574a",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:52.331128Z",
     "iopub.status.busy": "2026-02-27T12:21:52.330863Z",
     "iopub.status.idle": "2026-02-27T12:21:52.335061Z",
     "shell.execute_reply": "2026-02-27T12:21:52.334709Z",
     "shell.execute_reply.started": "2026-02-27T12:21:52.331115Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def print_radius(charge_dict):\n",
    "    redchisq=charge_dict['redchisq']\n",
    "    \n",
    "    r_ch=charge_dict['r_ch']\n",
    "    \n",
    "    dr=charge_dict['dr_ch_stat']*np.sqrt(redchisq)\n",
    "    dr_s=charge_dict['dr_ch_syst']\n",
    "    dr_m=charge_dict['dr_ch_model']\n",
    "    dr_u=charge_dict['dr_ch_syst_upper']\n",
    "    dr_l=charge_dict['dr_ch_syst_lower']\n",
    "    dr_d=charge_dict['dr_ch_dist']\n",
    "    dr_d_u=charge_dict['dr_ch_dist_upper']\n",
    "    dr_d_l=charge_dict['dr_ch_dist_lower']\n",
    "    dr_dm=np.sqrt(dr**2+dr_d**2)\n",
    "    \n",
    "    digs_r=int(-np.log10(dr))+2\n",
    "    \n",
    "    while np.max([dr,dr_s,dr_m])*10**digs_r>69: \n",
    "        digs_r-=1\n",
    "    while np.max([dr,dr_s,dr_m])*10**digs_r<3.1:\n",
    "        digs_r+=1\n",
    "        \n",
    "    s=r'\\sqrt{\\langle r^2 \\rangle} = '+r'{r_ch:1.{digs_r}f}({dr:1d})'.format(r_ch=r_ch,digs_r=digs_r,dr=int(np.round(dr*10**digs_r,0)))+r'\\begin{matrix}'+r'({dr_s:1d}) [{dr_m:1d}] \\\\ ( +{dr_d_u:1d}/-{dr_d_l:1d} ) [{dr_dm:1d}]'.format(dr_s=int(np.round(dr_s*10**digs_r,0)),dr_m=int(np.round(dr_m*10**digs_r,0)),dr_d_u=int(np.round(dr_d_u*10**digs_r,0)),dr_d_l=int(np.round(dr_d_l*10**digs_r,0)),dr_dm=int(np.round(dr_dm*10**digs_r,0)))+r'\\end{matrix}'\n",
    "    display(Math(s))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "a20406b5-a368-405d-ae4c-a952741298f9",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:52.335667Z",
     "iopub.status.busy": "2026-02-27T12:21:52.335433Z",
     "iopub.status.idle": "2026-02-27T12:21:52.382630Z",
     "shell.execute_reply": "2026-02-27T12:21:52.382157Z",
     "shell.execute_reply.started": "2026-02-27T12:21:52.335655Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "78b01a34c42a4928a1155210eae5fb0b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Nucleus:', options=(('208Pb', {'w/o': {'datasets': ['Heisenberg1973', 'Mazanek1992'], 'd…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "74c29612b2994fc79abad057ed2e8814",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Barrett?:', options=(('only electron scattering', 'w/o'), ('with Barrett Fricke et al.',…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(nucleus_select)\n",
    "display(barrett_select)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "00bab0d0-62c0-4705-a841-94940e9fee57",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:52.384307Z",
     "iopub.status.busy": "2026-02-27T12:21:52.384035Z",
     "iopub.status.idle": "2026-02-27T12:21:52.387626Z",
     "shell.execute_reply": "2026-02-27T12:21:52.387226Z",
     "shell.execute_reply.started": "2026-02-27T12:21:52.384295Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\sqrt{\\langle r^2 \\rangle} = 5.532(15)\\begin{matrix}(20) [25] \\\\ ( +29/-6 ) [32]\\end{matrix}$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "best_fit = nucleus_select.value[barrett_select.value]\n",
    "print_radius(best_fit)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fb52499e-b099-4591-8466-84e5f20b8950",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "# Calculating and propagaing uncertainties"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a9e29c62-8cc8-4ba2-bec6-99e4a2434777",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "To show how to propagate / calculate uncertainties yourself we reconstruct the charge radius uncertainties in the following section. For the upper lower limit based on all sufficient solutions, we need to load the dictionaries with all remaining solutions:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "c410dec9-d752-4e5b-86cf-27676fdef0bc",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:52.388098Z",
     "iopub.status.busy": "2026-02-27T12:21:52.387993Z",
     "iopub.status.idle": "2026-02-27T12:21:52.395504Z",
     "shell.execute_reply": "2026-02-27T12:21:52.394926Z",
     "shell.execute_reply.started": "2026-02-27T12:21:52.388089Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "File loaded from ./Pb208_syst_woBarrett.pkl\n",
      "File loaded from ./Pb208_syst_wBarrett.pkl\n",
      "File loaded from ./Pb208_syst_wRadius.pkl\n"
     ]
    }
   ],
   "source": [
    "Pb208_pen_syst = load_file('./Pb208_syst_woBarrett.pkl')\n",
    "Pb208_bar_syst = load_file('./Pb208_syst_wBarrett.pkl')\n",
    "Pb208_rad_syst = load_file('./Pb208_syst_wRadius.pkl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "689792f4-3d5e-4fce-924e-762ec2c87401",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:52.396055Z",
     "iopub.status.busy": "2026-02-27T12:21:52.395897Z",
     "iopub.status.idle": "2026-02-27T12:21:52.400956Z",
     "shell.execute_reply": "2026-02-27T12:21:52.400529Z",
     "shell.execute_reply.started": "2026-02-27T12:21:52.396043Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "nucleus_select_2 = widgets.Dropdown(\n",
    "    options=[('208Pb', {'w/o':[Pb208_pen_best,Pb208_pen_syst],'w/':[Pb208_bar_best,Pb208_bar_syst],'w/r':[Pb208_rad_best,Pb208_rad_syst]})], \n",
    "    value= {'w/o':[Pb208_pen_best,Pb208_pen_syst],'w/':[Pb208_bar_best,Pb208_bar_syst],'w/r':[Pb208_rad_best,Pb208_rad_syst]},\n",
    "    description='Nucleus:',\n",
    ")\n",
    "\n",
    "barrett_select_2 = widgets.Dropdown(\n",
    "    options=[('only electron scattering', 'w/o'),('with Barrett Fricke et al.', 'w/'),('with Radius Sun et al.', 'w/r')],\n",
    "    value= 'w/o',\n",
    "    description='Barrett?:',\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f7d74fac-c0d7-4f57-ad1c-746c63c83fab",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "To start clean from the uncertainties and properties of $x_i$ we need the formulas to transform x to a:"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "105d0a2a-1fa3-4fe6-bb8d-744c4d1ccfe3",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "$ a_n(x_n) = -(-1)^n \\Big[ x_n (\\tilde{a}_{n, \\overline{\\text{max}}} - \\tilde{a}_{n, \\overline{\\text{min}}}) + \\tilde{a}_{n, \\overline{\\text{min}}} \\Big] $\n",
    "\n",
    "$ \\tilde{a}_{n, \\overline{\\text{max}}} = \\min\\left(\\tilde{a}_{n, \\text{lim}},\\frac{Z}{4 \\pi R} q_n^2 + \\sum^{N}_{\\substack{n' > n \\\\ n'=1}} \\tilde{a}_{n',\\text{lim}} \\frac{q_n^2}{q_{n'}^2} - \\sum^{N}_{\\substack{n' < n \\\\ n'=1}} \\tilde{a}_{n'} \\frac{q_n^2}{q_{n'}^2} \\right) $  \n",
    "\n",
    "$ \\tilde{a}_{n, \\overline{\\text{min}}} = \\max\\left(-\\tilde{a}_{n, \\text{lim}},\\frac{Z}{4 \\pi R} q_n^2 - \\sum^{N}_{\\substack{n' > n \\\\ n'=1}} \\tilde{a}_{n',\\text{lim}} \\frac{q_n^2}{q_{n'}^2} - \\sum^{N}_{\\substack{n' < n \\\\ n'=1}} \\tilde{a}_{n'} \\frac{q_n^2}{q_{n'}^2} \\right) $\n",
    "\n",
    "$ \\tilde{a}_{n,\\text{lim}} = \\frac{1}{n} \\frac{\\pi^2 Z}{2 R^3} $"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b2ed0fde-7c13-4033-a630-956b013232bc",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "(alternatively one can start directly with the values for the $a_i$, however, one has a different correlation matrix for every uncertainty)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "7e957016-a160-417a-bf60-1968455e9dc3",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:52.401581Z",
     "iopub.status.busy": "2026-02-27T12:21:52.401463Z",
     "iopub.status.idle": "2026-02-27T12:21:52.409209Z",
     "shell.execute_reply": "2026-02-27T12:21:52.408759Z",
     "shell.execute_reply.started": "2026-02-27T12:21:52.401572Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def ai_xi(xi,ai_tilde_lim,Z,R,Cov=None):\n",
    "\n",
    "    N=len(ai_tilde_lim)\n",
    "    \n",
    "    ai_t=np.zeros(N)\n",
    "    \n",
    "    if Cov is not None:\n",
    "        J_t=np.zeros((N,N-1))\n",
    "\n",
    "    i_a0=0\n",
    "\n",
    "    for i in range(1,N+1):\n",
    "        ai_tilde_min, ai_tilde_max = ai_impl_border(i,ai_t[i_a0:],ai_tilde_lim,Z,R)\n",
    "        i_a = i - 1\n",
    "        ai_t[i_a]=xi[i-1]*(ai_tilde_max-ai_tilde_min) + ai_tilde_min if i<N else ai_tilde_min\n",
    "        if Cov is not None:\n",
    "            for j in range(1,N):\n",
    "                i_range=np.arange(1,i)\n",
    "                J_t[i_a,i_a0+j-1]= ( ((ai_tilde_max-ai_tilde_min) if i==j else 0) + ( -xi[i-1]*np.sum(J_t[i_a0:i_a,i_a0+j-1]*(i/i_range)**2)  if ai_tilde_max<ai_tilde_lim[i-1] else 0 ) + ( - (1-xi[i-1])*np.sum(J_t[i_a0:i_a,i_a0+j-1]*(i/i_range)**2)  if -ai_tilde_lim[i-1]<ai_tilde_min else 0 ) ) if i<N else - np.sum(J_t[i_a0:i_a,i_a0+j-1]*(i/i_range)**2)\n",
    "\n",
    "    ai=np.copy(ai_t)\n",
    "    ai[i_a0:]=ai_tilde(ai_t[i_a0:])\n",
    "\n",
    "    if Cov is not None:\n",
    "        nus=np.arange(1,N+1)\n",
    "        J = np.einsum('ij,i->ij',J_t,(-1)**(nus+1))\n",
    "        Cov_ai = J @ Cov @ np.transpose(J) #np.einsum('ij,jk,lk->il',J,C,J)\n",
    "        return ai, Cov_ai#, J\n",
    "    else:\n",
    "        return ai\n",
    "\n",
    "def ai_impl_border(j,ai,ai_lim,Z,R):\n",
    "\n",
    "    N=len(ai_lim)\n",
    "    nus=np.arange(1,N+1)\n",
    "    qnus=nus*pi/R\n",
    "    qj=qnus[j-1]\n",
    "\n",
    "    mean = Z/(4*pi*R) - np.sum(ai[0:j-1]/qnus[0:j-1]**2)\n",
    "    spread = np.sum(ai_lim[j:N+1]/qnus[j:N+1]**2)\n",
    "\n",
    "    impl_min=min(qj**2*(mean + spread),ai_lim[j-1])\n",
    "    impl_max=max(qj**2*(mean - spread),-ai_lim[j-1])\n",
    "\n",
    "    return  impl_max , impl_min\n",
    "\n",
    "def ai_tilde(ai):\n",
    "    N=len(ai)\n",
    "    nus=np.arange(1,N+1)\n",
    "    return ai*(-1)**(nus+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "d7b85afd-4730-41ad-a917-9831b57ca146",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:52.410061Z",
     "iopub.status.busy": "2026-02-27T12:21:52.409720Z",
     "iopub.status.idle": "2026-02-27T12:21:53.293102Z",
     "shell.execute_reply": "2026-02-27T12:21:53.292629Z",
     "shell.execute_reply.started": "2026-02-27T12:21:52.410049Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "3c73418df4d347d68c23109c449b8f6d",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Nucleus:', options=(('208Pb', {'w/o': [{'datasets': ['Heisenberg1973', 'Mazanek1992'], '…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "93207b67b92f4b4a89c3c7003cbb7937",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Barrett?:', options=(('only electron scattering', 'w/o'), ('with Barrett Fricke et al.',…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(nucleus_select_2)\n",
    "display(barrett_select_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "2a4e8c69-ece2-46e4-9482-eadc5f18ab69",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:53.293788Z",
     "iopub.status.busy": "2026-02-27T12:21:53.293580Z",
     "iopub.status.idle": "2026-02-27T12:21:53.310029Z",
     "shell.execute_reply": "2026-02-27T12:21:53.309602Z",
     "shell.execute_reply.started": "2026-02-27T12:21:53.293775Z"
    },
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'datasets': ['Heisenberg1973', 'Mazanek1992'],\n",
       " 'datasets_barrett_moment': [],\n",
       " 'monotonous_decrease_precision': 0.02,\n",
       " 'xi_diff_convergence_limit': 0.0001,\n",
       " 'numdifftools_step': 0.0001,\n",
       " 'method': 'DOP853',\n",
       " 'N_partial_waves': 100,\n",
       " 'atol': 1e-06,\n",
       " 'rtol': 1e-07,\n",
       " 'energy_norm': 0.1973269804,\n",
       " 'phase_difference_limit': 1e-07,\n",
       " 'Z': 82,\n",
       " 'A': 208,\n",
       " 'R': np.float64(10.25),\n",
       " 'N': np.int64(9),\n",
       " 'xi_ini': array([0.5812073 , 0.62329756, 0.36176938, 0.39505847, 0.62002416,\n",
       "        0.64788413, 0.51265373, 0.51717925]),\n",
       " 'ai_ini': array([ 0.07179843,  0.02146382, -0.0593189 ,  0.01971648,  0.01914814,\n",
       "        -0.01852304,  0.00135851,  0.00610675, -0.00143451]),\n",
       " 'ai_abs_bounds': array([0.37576126, 0.18788063, 0.12525375, 0.09394032, 0.07515225,\n",
       "        0.06262688, 0.05368018, 0.04697016, 0.04175125]),\n",
       " 'chisq': np.float64(522.626845944624),\n",
       " 'redchisq': np.float64(4.839137462450223),\n",
       " 'p_val': np.float64(1.229107323914525e-55),\n",
       " 'dof': 108,\n",
       " 'sample_size': 116,\n",
       " 'nfev': 959,\n",
       " 'statistics_dict': {'chisq': {'total': np.float64(522.626845944624),\n",
       "   'Heisenberg1973': np.float64(369.5917064961476),\n",
       "   'Mazanek1992': np.float64(150.8462549738733),\n",
       "   'monotonous_decrease': np.float64(2.188884474603179)},\n",
       "  'redchisq': {'Heisenberg1973': np.float64(4.678376031596805),\n",
       "   'Mazanek1992': np.float64(7.542312748693665),\n",
       "   'total': np.float64(4.839137462450223)},\n",
       "  'p_val': {'Heisenberg1973': np.float64(3.979817006141024e-39),\n",
       "   'Mazanek1992': np.float64(4.327714546652454e-22),\n",
       "   'total': np.float64(1.229107323914525e-55)},\n",
       "  'dof': {'Heisenberg1973': 79, 'Mazanek1992': 20, 'total': 108},\n",
       "  'sample_size': {'total': 116,\n",
       "   'Heisenberg1973': 87,\n",
       "   'Mazanek1992': 28,\n",
       "   'monotonous_decrease': 1},\n",
       "  'resid': {'Heisenberg1973': array([ 0.68645765,  0.19762826, -0.94761718, -1.22663902, -1.90874502,\n",
       "          -0.33822859, -0.6820833 , -2.34544362, -0.80518861, -3.13367159,\n",
       "          -1.41862351, -2.88050873, -2.1079236 , -2.11111345, -1.20395879,\n",
       "          -1.33376503, -0.96434369, -1.17846811, -2.22320631, -1.71499061,\n",
       "          -1.75405339, -2.16330303, -0.20678523, -1.47075468, -1.40652426,\n",
       "          -2.07233801, -3.26442449, -0.97242444, -0.69292177, -0.08970906,\n",
       "           0.30412746, -2.20538645,  1.17345605, -1.02450029, -0.77444448,\n",
       "           3.78822255,  1.08846425, -2.67253413, -2.30183918, -2.26174951,\n",
       "          -1.12102769, -0.72714718, -1.5638928 , -1.040773  , -2.82033264,\n",
       "          -3.37114246, -1.023409  , -3.28961758, -1.65593695, -2.08176479,\n",
       "          -2.17542965, -1.91568495, -1.03843401, -1.36163097, -1.56886902,\n",
       "          -1.95154849, -4.16963705, -3.58052962, -5.27360809, -2.55327783,\n",
       "          -0.78837082, -0.97112972, -0.88400839, -0.97347696, -4.69839819,\n",
       "          -1.84438063,  0.98428608, -3.59589777,  3.8103863 , -0.72430507,\n",
       "          -1.79073987, -1.27028592, -2.13091788,  0.37222132, -1.34637759,\n",
       "           0.74349592, -0.24241922, -2.17999588, -2.08200373, -0.03529544,\n",
       "          -0.41906751,  0.32737461,  0.30059067, -0.09434941, -0.09208901,\n",
       "          -0.37726307, -0.80720464]),\n",
       "   'Mazanek1992': array([-2.75904577, -1.79577056, -1.87643707, -1.76088715, -2.91574582,\n",
       "          -2.48839009, -1.72919978, -2.8313488 ,  0.22519893,  0.94186095,\n",
       "           1.17748844,  0.59275511, -0.59911021, -0.10902216,  0.82241823,\n",
       "          -2.12079621,  1.09346957,  2.1108224 ,  0.14496692,  0.86673375,\n",
       "           1.78452246,  0.15050233, -0.74013678,  2.62550385,  5.64231182,\n",
       "          -0.92663539,  0.22319983,  1.09948078]),\n",
       "   'monotonous_decrease': array([-1.47948791])}},\n",
       " 'xi': array([0.5814398 , 0.62323418, 0.36192272, 0.39505337, 0.61999725,\n",
       "        0.64791283, 0.51261335, 0.51733775]),\n",
       " 'ai': array([ 0.07183278,  0.02161481, -0.05927986,  0.01971744,  0.0191359 ,\n",
       "        -0.01852664,  0.00135417,  0.00612143, -0.00144775]),\n",
       " 'dxi_stat': array([0.00063859, 0.0003811 , 0.00067995, 0.00072273, 0.00049149,\n",
       "        0.00057127, 0.00115335, 0.00236963]),\n",
       " 'dai_stat': array([9.43193120e-05, 3.95411981e-04, 1.68721128e-04, 1.35786309e-04,\n",
       "        1.00453664e-04, 7.15539485e-05, 1.23823708e-04, 1.29269112e-04,\n",
       "        1.97869829e-04]),\n",
       " 'cov_xi_stat': array([[ 4.07803323e-07, -2.87187698e-08,  4.88907591e-08,\n",
       "          4.56862592e-08, -3.64883773e-09,  7.78819087e-08,\n",
       "         -6.29499984e-08,  1.81294946e-08],\n",
       "        [-2.87187698e-08,  1.45240116e-07, -1.35512346e-07,\n",
       "         -1.14269912e-07,  3.24788929e-09,  4.43489259e-08,\n",
       "         -1.18098306e-07,  2.37180778e-07],\n",
       "        [ 4.88907591e-08, -1.35512346e-07,  4.62326136e-07,\n",
       "         -2.26940487e-07, -3.36473630e-08, -1.27121816e-07,\n",
       "         -1.46588119e-07,  1.83713937e-07],\n",
       "        [ 4.56862592e-08, -1.14269912e-07, -2.26940487e-07,\n",
       "          5.22333578e-07,  2.28348105e-08,  3.55485036e-08,\n",
       "          2.18646328e-07, -3.86369571e-07],\n",
       "        [-3.64883773e-09,  3.24788929e-09, -3.36473630e-08,\n",
       "          2.28348105e-08,  2.41566099e-07, -1.09776375e-07,\n",
       "         -1.86795446e-07,  2.20944894e-07],\n",
       "        [ 7.78819087e-08,  4.43489259e-08, -1.27121816e-07,\n",
       "          3.55485036e-08, -1.09776375e-07,  3.26351569e-07,\n",
       "         -1.84974368e-08,  3.50351944e-08],\n",
       "        [-6.29499984e-08, -1.18098306e-07, -1.46588119e-07,\n",
       "          2.18646328e-07, -1.86795446e-07, -1.84974368e-08,\n",
       "          1.33020840e-06, -2.90654973e-07],\n",
       "        [ 1.81294946e-08,  2.37180778e-07,  1.83713937e-07,\n",
       "         -3.86369571e-07,  2.20944894e-07,  3.50351944e-08,\n",
       "         -2.90654973e-07,  5.61513464e-06]]),\n",
       " 'cov_ai_stat': array([[ 8.89613261e-09,  3.64966323e-08,  2.05905878e-09,\n",
       "         -1.26777696e-09, -8.39400447e-10, -1.44079629e-09,\n",
       "         -9.98193939e-10,  4.05179351e-09, -2.23594148e-10],\n",
       "        [ 3.64966323e-08,  1.56350634e-07,  1.90167506e-08,\n",
       "         -9.68764331e-09, -1.63125886e-09, -4.56871273e-09,\n",
       "         -1.26637369e-09,  1.31054749e-08,  3.36436467e-09],\n",
       "        [ 2.05905878e-09,  1.90167506e-08,  2.84668191e-08,\n",
       "          4.01294757e-09, -3.04988727e-09,  3.87515600e-09,\n",
       "         -6.48611346e-10, -1.12271120e-09,  6.71613294e-10],\n",
       "        [-1.26777696e-09, -9.68764331e-09,  4.01294757e-09,\n",
       "          1.84379217e-08, -4.88509846e-09,  8.36554202e-10,\n",
       "         -4.41030028e-09,  4.10656468e-09, -6.06156013e-09],\n",
       "        [-8.39400447e-10, -1.63125886e-09, -3.04988727e-09,\n",
       "         -4.88509846e-09,  1.00909386e-08,  1.27000669e-09,\n",
       "          1.58503656e-09, -1.68485525e-09,  3.08693528e-09],\n",
       "        [-1.44079629e-09, -4.56871273e-09,  3.87515600e-09,\n",
       "          8.36554202e-10,  1.27000669e-09,  5.11996754e-09,\n",
       "          2.48740363e-10, -1.37645449e-10,  3.66433166e-10],\n",
       "        [-9.98193939e-10, -1.26637369e-09, -6.48611346e-10,\n",
       "         -4.41030028e-09,  1.58503656e-09,  2.48740363e-10,\n",
       "          1.53323107e-08, -4.89340614e-09,  2.60568079e-09],\n",
       "        [ 4.05179351e-09,  1.31054749e-08, -1.12271120e-09,\n",
       "          4.10656468e-09, -1.68485525e-09, -1.37645449e-10,\n",
       "         -4.89340614e-09,  1.67105033e-08,  2.47203721e-09],\n",
       "        [-2.23594148e-10,  3.36436467e-09,  6.71613294e-10,\n",
       "         -6.06156013e-09,  3.08693528e-09,  3.66433166e-10,\n",
       "          2.60568079e-09,  2.47203721e-09,  3.91524694e-08]]),\n",
       " 'x_Heisenberg1973': array([[2.48200000e+02, 3.50287581e-01],\n",
       "        [2.48200000e+02, 3.85194166e-01],\n",
       "        [2.48200000e+02, 4.20100751e-01],\n",
       "        [2.48200000e+02, 4.55007336e-01],\n",
       "        [2.48200000e+02, 4.89913921e-01],\n",
       "        [2.48200000e+02, 5.59727091e-01],\n",
       "        [2.48200000e+02, 6.29540261e-01],\n",
       "        [2.48200000e+02, 6.64446846e-01],\n",
       "        [2.48200000e+02, 6.99178898e-01],\n",
       "        [2.48200000e+02, 7.34085483e-01],\n",
       "        [2.48200000e+02, 7.68992068e-01],\n",
       "        [2.48200000e+02, 8.03898653e-01],\n",
       "        [2.48200000e+02, 8.38805239e-01],\n",
       "        [2.48200000e+02, 8.73711824e-01],\n",
       "        [2.48200000e+02, 9.08618409e-01],\n",
       "        [2.48200000e+02, 9.43524994e-01],\n",
       "        [2.48200000e+02, 9.78431579e-01],\n",
       "        [2.48200000e+02, 1.01333816e+00],\n",
       "        [2.48200000e+02, 1.04824475e+00],\n",
       "        [2.48200000e+02, 1.08315133e+00],\n",
       "        [2.48200000e+02, 1.11805792e+00],\n",
       "        [2.48200000e+02, 1.15296450e+00],\n",
       "        [2.48200000e+02, 1.18787109e+00],\n",
       "        [2.48200000e+02, 1.22277767e+00],\n",
       "        [2.48200000e+02, 1.25768426e+00],\n",
       "        [2.48200000e+02, 1.29259084e+00],\n",
       "        [2.48200000e+02, 1.32749743e+00],\n",
       "        [2.48200000e+02, 1.36240401e+00],\n",
       "        [2.48200000e+02, 1.39731060e+00],\n",
       "        [2.48200000e+02, 1.43221718e+00],\n",
       "        [2.48200000e+02, 1.46712377e+00],\n",
       "        [2.48200000e+02, 1.50203035e+00],\n",
       "        [2.48200000e+02, 1.57184352e+00],\n",
       "        [2.48200000e+02, 1.71146986e+00],\n",
       "        [2.48200000e+02, 1.92090937e+00],\n",
       "        [2.48200000e+02, 2.02562913e+00],\n",
       "        [2.48200000e+02, 2.13034888e+00],\n",
       "        [5.02200000e+02, 2.63021118e-01],\n",
       "        [5.02200000e+02, 2.80474411e-01],\n",
       "        [5.02200000e+02, 2.97927703e-01],\n",
       "        [5.02200000e+02, 3.15380996e-01],\n",
       "        [5.02200000e+02, 3.32834288e-01],\n",
       "        [5.02200000e+02, 3.50287581e-01],\n",
       "        [5.02200000e+02, 3.67740873e-01],\n",
       "        [5.02200000e+02, 3.85194166e-01],\n",
       "        [5.02200000e+02, 4.02647458e-01],\n",
       "        [5.02200000e+02, 4.20100751e-01],\n",
       "        [5.02200000e+02, 4.37554043e-01],\n",
       "        [5.02200000e+02, 4.55007336e-01],\n",
       "        [5.02200000e+02, 4.72460629e-01],\n",
       "        [5.02200000e+02, 4.89913921e-01],\n",
       "        [5.02200000e+02, 5.07367214e-01],\n",
       "        [5.02200000e+02, 5.24820506e-01],\n",
       "        [5.02200000e+02, 5.42273799e-01],\n",
       "        [5.02200000e+02, 5.59727091e-01],\n",
       "        [5.02200000e+02, 5.77180384e-01],\n",
       "        [5.02200000e+02, 5.94633676e-01],\n",
       "        [5.02200000e+02, 6.12086969e-01],\n",
       "        [5.02200000e+02, 6.29540261e-01],\n",
       "        [5.02200000e+02, 6.46993554e-01],\n",
       "        [5.02200000e+02, 6.64446846e-01],\n",
       "        [5.02200000e+02, 6.81900139e-01],\n",
       "        [5.02200000e+02, 6.99178898e-01],\n",
       "        [5.02200000e+02, 7.16632191e-01],\n",
       "        [5.02200000e+02, 7.34085483e-01],\n",
       "        [5.02200000e+02, 7.51538776e-01],\n",
       "        [5.02200000e+02, 7.68992068e-01],\n",
       "        [5.02200000e+02, 7.86445361e-01],\n",
       "        [5.02200000e+02, 8.03898653e-01],\n",
       "        [5.02200000e+02, 8.21351946e-01],\n",
       "        [5.02200000e+02, 8.38805239e-01],\n",
       "        [5.02200000e+02, 8.56258531e-01],\n",
       "        [5.02200000e+02, 8.73711824e-01],\n",
       "        [5.02200000e+02, 8.91165116e-01],\n",
       "        [5.02200000e+02, 9.08618409e-01],\n",
       "        [5.02200000e+02, 9.26071701e-01],\n",
       "        [5.02200000e+02, 9.43524994e-01],\n",
       "        [5.02200000e+02, 9.60978286e-01],\n",
       "        [5.02200000e+02, 9.78431579e-01],\n",
       "        [5.02200000e+02, 9.95884871e-01],\n",
       "        [5.02200000e+02, 1.01333816e+00],\n",
       "        [5.02200000e+02, 1.03079146e+00],\n",
       "        [5.02200000e+02, 1.04824475e+00],\n",
       "        [5.02200000e+02, 1.06569804e+00],\n",
       "        [5.02200000e+02, 1.08315133e+00],\n",
       "        [5.02200000e+02, 1.10060463e+00],\n",
       "        [5.02200000e+02, 1.13551121e+00]]),\n",
       " 'y_Heisenberg1973': array([1.00724133e+01, 4.40072362e+00, 1.97302626e+00, 9.42203538e-01,\n",
       "        4.99335174e-01, 1.91522498e-01, 8.30054119e-02, 5.20398911e-02,\n",
       "        3.09426815e-02, 1.72479481e-02, 9.06279315e-03, 4.59462946e-03,\n",
       "        2.40037309e-03, 1.44317097e-03, 1.06257563e-03, 8.92399572e-04,\n",
       "        7.64884066e-04, 6.26865881e-04, 4.78976016e-04, 3.38437442e-04,\n",
       "        2.20574657e-04, 1.32610165e-04, 7.40373090e-05, 3.95175929e-05,\n",
       "        2.19429358e-05, 1.46287550e-05, 1.24372909e-05, 1.20459229e-05,\n",
       "        1.16995833e-05, 1.07511733e-05, 9.19617211e-06, 7.30750377e-06,\n",
       "        3.71577918e-06, 4.42030599e-07, 1.94171703e-07, 1.31948850e-07,\n",
       "        5.80533369e-08, 1.09294517e+00, 6.89947724e-01, 4.53965775e-01,\n",
       "        2.97184116e-01, 1.87626732e-01, 1.12193728e-01, 6.29521540e-02,\n",
       "        3.31402966e-02, 1.66744557e-02, 8.51693823e-03, 4.94831700e-03,\n",
       "        3.54424006e-03, 2.93669590e-03, 2.49244069e-03, 2.01132485e-03,\n",
       "        1.49810169e-03, 1.01916258e-03, 6.30685760e-04, 3.55393553e-04,\n",
       "        1.85719576e-04, 9.67743004e-05, 5.92715650e-05, 4.81550628e-05,\n",
       "        4.63049685e-05, 4.45513192e-05, 3.97785943e-05, 3.22002214e-05,\n",
       "        2.35475019e-05, 1.55364041e-05, 9.24813708e-06, 5.01749038e-06,\n",
       "        2.61750382e-06, 1.53686677e-06, 1.22143162e-06, 1.22491170e-06,\n",
       "        1.26620811e-06, 1.21872149e-06, 1.06484829e-06, 8.43549608e-07,\n",
       "        6.08154264e-07, 4.01040172e-07, 2.44180554e-07, 1.40599368e-07,\n",
       "        8.10620313e-08, 5.15106579e-08, 3.86361632e-08, 3.27648283e-08,\n",
       "        2.84368417e-08, 2.35676731e-08, 1.27499648e-08]),\n",
       " 'x_Mazanek1992': array([[119.81      ,   0.86568331],\n",
       "        [119.81      ,   0.95993109],\n",
       "        [119.81      ,   1.04719755],\n",
       "        [119.81      ,   1.22173048],\n",
       "        [119.81      ,   1.43116999],\n",
       "        [119.81      ,   1.57079633],\n",
       "        [119.81      ,   1.65806279],\n",
       "        [119.81      ,   1.91986218],\n",
       "        [199.58      ,   0.80285146],\n",
       "        [199.58      ,   0.91629786],\n",
       "        [199.58      ,   1.02974426],\n",
       "        [199.58      ,   1.06465084],\n",
       "        [199.58      ,   1.25663706],\n",
       "        [199.58      ,   1.3962634 ],\n",
       "        [199.58      ,   1.51843645],\n",
       "        [199.58      ,   1.66678944],\n",
       "        [199.58      ,   1.81514242],\n",
       "        [288.83      ,   0.70860368],\n",
       "        [288.83      ,   0.83775804],\n",
       "        [288.83      ,   0.89709924],\n",
       "        [288.83      ,   0.99483767],\n",
       "        [288.83      ,   1.07337749],\n",
       "        [288.83      ,   1.15191731],\n",
       "        [288.83      ,   1.23045712],\n",
       "        [288.83      ,   1.43116999],\n",
       "        [288.83      ,   1.53414441],\n",
       "        [288.83      ,   1.6406095 ],\n",
       "        [288.83      ,   1.74532925]]),\n",
       " 'y_Mazanek1992': array([4.21336696e-01, 1.75385132e-01, 9.37693692e-02, 3.43030460e-02,\n",
       "        8.74960131e-03, 2.86275790e-03, 1.34899058e-03, 2.50874269e-04,\n",
       "        4.40435703e-02, 1.05434239e-02, 1.88883975e-03, 1.20368273e-03,\n",
       "        4.38771980e-04, 1.52904763e-04, 3.40480367e-05, 7.30435094e-06,\n",
       "        6.00351331e-06, 4.23230079e-03, 1.01317722e-03, 6.45541699e-04,\n",
       "        1.54213206e-04, 3.07850909e-05, 1.68042404e-05, 1.41943190e-05,\n",
       "        8.48073830e-07, 3.38831230e-07, 3.13923297e-07, 1.30048594e-07]),\n",
       " 'x_monotonous_decrease': array([nan]),\n",
       " 'y_monotonous_decrease': array([-0.02958976]),\n",
       " 'r_ch': np.float64(5.532244952447162),\n",
       " 'dr_ch_stat': np.float64(0.00680654724671889),\n",
       " 'dxi_syst_upper': array([0.00051361, 0.        , 0.00249466, 0.        , 0.0017711 ,\n",
       "        0.01313241, 0.00326258, 0.00321099]),\n",
       " 'dai_syst_upper': array([7.58589647e-05, 3.03435859e-04, 4.54745480e-04, 0.00000000e+00,\n",
       "        5.69042912e-04, 1.64488390e-03, 3.50272197e-04, 2.61813038e-03,\n",
       "        2.68126092e-04]),\n",
       " 'cov_xi_syst_upper': array([[ 2.63793041e-07,  0.00000000e+00,  1.44268311e-07,\n",
       "          0.00000000e+00, -1.05751487e-08,  1.43994041e-06,\n",
       "         -1.43220067e-07,  1.97583868e-08],\n",
       "        [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00],\n",
       "        [ 1.44268311e-07,  0.00000000e+00,  6.22334972e-06,\n",
       "          0.00000000e+00, -4.44850987e-07, -1.07216004e-05,\n",
       "         -1.52138285e-06,  9.13354735e-07],\n",
       "        [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00],\n",
       "        [-1.05751487e-08,  0.00000000e+00, -4.44850987e-07,\n",
       "          0.00000000e+00,  3.13680322e-06, -9.09360695e-06,\n",
       "         -1.90411770e-06,  1.07886999e-06],\n",
       "        [ 1.43994041e-06,  0.00000000e+00, -1.07216004e-05,\n",
       "          0.00000000e+00, -9.09360695e-06,  1.72460245e-04,\n",
       "         -1.20285994e-06,  1.09135408e-06],\n",
       "        [-1.43220067e-07,  0.00000000e+00, -1.52138285e-06,\n",
       "          0.00000000e+00, -1.90411770e-06, -1.20285994e-06,\n",
       "          1.06444545e-05, -1.11413834e-06],\n",
       "        [ 1.97583868e-08,  0.00000000e+00,  9.13354735e-07,\n",
       "          0.00000000e+00,  1.07886999e-06,  1.09135408e-06,\n",
       "         -1.11413834e-06,  1.03104868e-05]]),\n",
       " 'cov_ai_syst_upper': array([[ 5.75458253e-09,  2.30183301e-08,  3.88420802e-09,\n",
       "          0.00000000e+00, -4.33027181e-09, -2.66385459e-08,\n",
       "         -2.27103108e-09,  6.07341692e-08, -2.43683553e-10],\n",
       "        [ 2.30183301e-08,  9.20733204e-08,  1.55368321e-08,\n",
       "          0.00000000e+00, -1.73210872e-08, -1.06554184e-07,\n",
       "         -9.08412431e-09,  2.42936677e-07, -9.74734213e-10],\n",
       "        [ 3.88420802e-09,  1.55368321e-08,  2.06793452e-07,\n",
       "          0.00000000e+00, -2.30237162e-07,  2.44797317e-07,\n",
       "         -2.97741084e-08,  3.96055464e-07, -1.39025756e-08],\n",
       "        [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00,  0.00000000e+00],\n",
       "        [-4.33027181e-09, -1.73210872e-08, -2.30237162e-07,\n",
       "          0.00000000e+00,  3.23809836e-07, -9.04973701e-08,\n",
       "          1.29382504e-09, -6.44612464e-07,  1.39508953e-09],\n",
       "        [-2.66385459e-08, -1.06554184e-07,  2.44797317e-07,\n",
       "          0.00000000e+00, -9.04973701e-08,  2.70564306e-06,\n",
       "          1.61752042e-08, -3.27077880e-06,  1.14144744e-08],\n",
       "        [-2.27103108e-09, -9.08412431e-09, -2.97741084e-08,\n",
       "          0.00000000e+00,  1.29382504e-09,  1.61752042e-08,\n",
       "          1.22690612e-07, -6.90299303e-08,  9.98809286e-09],\n",
       "        [ 6.07341692e-08,  2.42936677e-07,  3.96055464e-07,\n",
       "          0.00000000e+00, -6.44612464e-07, -3.27077880e-06,\n",
       "         -6.90299303e-08,  6.85460667e-06, -4.57348168e-08],\n",
       "        [-2.43683553e-10, -9.74734213e-10, -1.39025756e-08,\n",
       "          0.00000000e+00,  1.39508953e-09,  1.14144744e-08,\n",
       "          9.98809286e-09, -4.57348168e-08,  7.18916010e-08]]),\n",
       " 'dxi_syst_lower': array([0.00186667, 0.        , 0.00378952, 0.00259716, 0.00833833,\n",
       "        0.        , 0.00162045, 0.00399516]),\n",
       " 'dai_syst_lower': array([0.0002757 , 0.00110282, 0.00069078, 0.00048796, 0.00143736,\n",
       "        0.        , 0.00017397, 0.00387186, 0.00033361]),\n",
       " 'cov_xi_syst_lower': array([[ 3.48447517e-06,  0.00000000e+00,  7.96490286e-07,\n",
       "          4.79903279e-07, -1.80950059e-07,  0.00000000e+00,\n",
       "         -2.58532731e-07,  8.93476045e-08],\n",
       "        [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00],\n",
       "        [ 7.96490286e-07,  0.00000000e+00,  1.43604893e-05,\n",
       "         -4.54513922e-06, -3.18142948e-06,  0.00000000e+00,\n",
       "         -1.14785141e-06,  1.72626081e-06],\n",
       "        [ 4.79903279e-07,  0.00000000e+00, -4.54513922e-06,\n",
       "          6.74524250e-06,  1.39214059e-06,  0.00000000e+00,\n",
       "          1.10393500e-06, -2.34089340e-06],\n",
       "        [-1.80950059e-07,  0.00000000e+00, -3.18142948e-06,\n",
       "          1.39214059e-06,  6.95276784e-05,  0.00000000e+00,\n",
       "         -4.45249725e-06,  6.31973329e-06],\n",
       "        [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00],\n",
       "        [-2.58532731e-07,  0.00000000e+00, -1.14785141e-06,\n",
       "          1.10393500e-06, -4.45249725e-06,  0.00000000e+00,\n",
       "          2.62586682e-06, -6.88506701e-07],\n",
       "        [ 8.93476045e-08,  0.00000000e+00,  1.72626081e-06,\n",
       "         -2.34089340e-06,  6.31973329e-06,  0.00000000e+00,\n",
       "         -6.88506701e-07,  1.59612902e-05]]),\n",
       " 'cov_ai_syst_lower': array([[ 7.60129979e-08,  3.04051992e-07,  2.14443069e-08,\n",
       "         -1.33171402e-08, -3.44826204e-08,  0.00000000e+00,\n",
       "         -4.09953633e-09,  1.11260737e-07, -1.10193924e-09],\n",
       "        [ 3.04051992e-07,  1.21620797e-06,  8.57772278e-08,\n",
       "         -5.32685607e-08, -1.37930481e-07,  0.00000000e+00,\n",
       "         -1.63981453e-08,  4.45042950e-07, -4.40775696e-09],\n",
       "        [ 2.14443069e-08,  8.57772278e-08,  4.77179539e-07,\n",
       "          1.55663033e-07, -4.96755861e-07,  0.00000000e+00,\n",
       "         -2.24639396e-08,  1.44882750e-06, -2.62761777e-08],\n",
       "        [-1.33171402e-08, -5.32685607e-08,  1.55663033e-07,\n",
       "          2.38101202e-07, -6.14946643e-08,  0.00000000e+00,\n",
       "         -2.22673982e-08, -6.09953482e-08, -3.67251128e-08],\n",
       "        [-3.44826204e-08, -1.37930481e-07, -4.96755861e-07,\n",
       "         -6.14946643e-08,  2.06601399e-06,  0.00000000e+00,\n",
       "         -5.99746200e-08,  1.86737588e-06, -7.18599847e-08],\n",
       "        [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00,  0.00000000e+00],\n",
       "        [-4.09953633e-09, -1.63981453e-08, -2.24639396e-08,\n",
       "         -2.22673982e-08, -5.99746200e-08,  0.00000000e+00,\n",
       "          3.02663896e-08, -1.79800463e-07,  6.17236536e-09],\n",
       "        [ 1.11260737e-07,  4.45042950e-07,  1.44882750e-06,\n",
       "         -6.09953482e-08,  1.86737588e-06,  0.00000000e+00,\n",
       "         -1.79800463e-07,  1.49913253e-05, -1.27917031e-07],\n",
       "        [-1.10193924e-09, -4.40775696e-09, -2.62761777e-08,\n",
       "         -3.67251128e-08, -7.18599847e-08,  0.00000000e+00,\n",
       "          6.17236536e-09, -1.27917031e-07,  1.11292776e-07]]),\n",
       " 'dxi_syst': array([0.00183666, 0.        , 0.00400567, 0.00344413, 0.00817485,\n",
       "        0.        , 0.00159393, 0.00450299]),\n",
       " 'dai_syst': array([0.00027127, 0.00108509, 0.00073018, 0.00064709, 0.00143102,\n",
       "        0.        , 0.00017113, 0.00394808, 0.00037601]),\n",
       " 'cov_xi_syst': array([[ 3.37333131e-06,  0.00000000e+00,  8.28384304e-07,\n",
       "          6.26175075e-07, -1.74550176e-07,  0.00000000e+00,\n",
       "         -2.50213258e-07,  9.90856598e-08],\n",
       "        [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00],\n",
       "        [ 8.28384304e-07,  0.00000000e+00,  1.60453934e-05,\n",
       "         -6.37116722e-06, -3.29695953e-06,  0.00000000e+00,\n",
       "         -1.19346644e-06,  2.05666737e-06],\n",
       "        [ 6.26175075e-07,  0.00000000e+00, -6.37116722e-06,\n",
       "          1.18620585e-05,  1.80994381e-06,  0.00000000e+00,\n",
       "          1.43998751e-06, -3.49888739e-06],\n",
       "        [-1.74550176e-07,  0.00000000e+00, -3.29695953e-06,\n",
       "          1.80994381e-06,  6.68281176e-05,  0.00000000e+00,\n",
       "         -4.29376609e-06,  6.98339457e-06],\n",
       "        [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00],\n",
       "        [-2.50213258e-07,  0.00000000e+00, -1.19346644e-06,\n",
       "          1.43998751e-06, -4.29376609e-06,  0.00000000e+00,\n",
       "          2.54062543e-06, -7.63324541e-07],\n",
       "        [ 9.90856598e-08,  0.00000000e+00,  2.05666737e-06,\n",
       "         -3.49888739e-06,  6.98339457e-06,  0.00000000e+00,\n",
       "         -7.63324541e-07,  2.02769278e-05]]),\n",
       " 'cov_ai_syst': array([[ 7.35884211e-08,  2.94353684e-07,  2.23030056e-08,\n",
       "         -1.73761289e-08, -3.76597332e-08,  0.00000000e+00,\n",
       "         -3.96761500e-09,  1.25546996e-07, -1.22204034e-09],\n",
       "        [ 2.94353684e-07,  1.17741474e-06,  8.92120222e-08,\n",
       "         -6.95045157e-08, -1.50638933e-07,  0.00000000e+00,\n",
       "         -1.58704600e-08,  5.02187983e-07, -4.88816135e-09],\n",
       "        [ 2.23030056e-08,  8.92120222e-08,  5.33166612e-07,\n",
       "          2.18201284e-07, -5.21825812e-07,  0.00000000e+00,\n",
       "         -2.33566451e-08,  1.52748600e-06, -3.13054418e-08],\n",
       "        [-1.73761289e-08, -6.95045157e-08,  2.18201284e-07,\n",
       "          4.18720365e-07, -3.18356292e-08,  0.00000000e+00,\n",
       "         -2.90458905e-08, -2.86036282e-07, -5.48923049e-08],\n",
       "        [-3.76597332e-08, -1.50638933e-07, -5.21825812e-07,\n",
       "         -3.18356292e-08,  2.04783250e-06,  0.00000000e+00,\n",
       "         -6.05449876e-08,  1.51239197e-06, -8.55072240e-08],\n",
       "        [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00,  0.00000000e+00,\n",
       "          0.00000000e+00,  0.00000000e+00,  0.00000000e+00],\n",
       "        [-3.96761500e-09, -1.58704600e-08, -2.33566451e-08,\n",
       "         -2.90458905e-08, -6.05449876e-08,  0.00000000e+00,\n",
       "          2.92838763e-08, -1.61248085e-07,  6.84309673e-09],\n",
       "        [ 1.25546996e-07,  5.02187983e-07,  1.52748600e-06,\n",
       "         -2.86036282e-07,  1.51239197e-06,  0.00000000e+00,\n",
       "         -1.61248085e-07,  1.55873445e-05, -1.01296787e-07],\n",
       "        [-1.22204034e-09, -4.88816135e-09, -3.13054418e-08,\n",
       "         -5.48923049e-08, -8.55072240e-08,  0.00000000e+00,\n",
       "          6.84309673e-09, -1.01296787e-07,  1.41384285e-07]]),\n",
       " 'dxi_model': array([0.0023123 , 0.00083835, 0.00427582, 0.00379338, 0.00824603,\n",
       "        0.00125669, 0.00299628, 0.00688835]),\n",
       " 'dai_model': array([0.00034152, 0.00139887, 0.00086529, 0.0007127 , 0.00137088,\n",
       "        0.0001574 , 0.00032168, 0.00324535, 0.00057519]),\n",
       " 'cov_xi_model': array([[ 5.34674765e-06, -2.28754305e-07,  1.11324725e-06,\n",
       "          8.68274403e-07, -2.21667070e-07,  6.20354632e-07,\n",
       "         -5.92157954e-07,  1.90827141e-07],\n",
       "        [-2.28754305e-07,  7.02836888e-07, -1.87459836e-06,\n",
       "         -1.31937366e-06,  1.19870513e-07,  2.14610549e-07,\n",
       "         -6.74916471e-07,  1.51669569e-06],\n",
       "        [ 1.11324725e-06, -1.87459836e-06,  1.82826531e-05,\n",
       "         -7.49047407e-06, -3.54996105e-06, -1.75852868e-06,\n",
       "         -2.39478506e-06,  3.35832309e-06],\n",
       "        [ 8.68274403e-07, -1.31937366e-06, -7.49047407e-06,\n",
       "          1.43897025e-05,  2.01083537e-06,  4.10447145e-07,\n",
       "          2.98137430e-06, -5.89508178e-06],\n",
       "        [-2.21667070e-07,  1.19870513e-07, -3.54996105e-06,\n",
       "          2.01083537e-06,  6.79970891e-05, -4.05153910e-06,\n",
       "         -8.14171381e-06,  1.07757156e-05],\n",
       "        [ 6.20354632e-07,  2.14610549e-07, -1.75852868e-06,\n",
       "          4.10447145e-07, -4.05153910e-06,  1.57926010e-06,\n",
       "         -1.05710448e-07,  2.24038932e-07],\n",
       "        [-5.92157954e-07, -6.74916471e-07, -2.39478506e-06,\n",
       "          2.98137430e-06, -8.14171381e-06, -1.05710448e-07,\n",
       "          8.97768675e-06, -2.19500302e-06],\n",
       "        [ 1.90827141e-07,  1.51669569e-06,  3.35832309e-06,\n",
       "         -5.89508178e-06,  1.07757156e-05,  2.24038932e-07,\n",
       "         -2.19500302e-06,  4.74493362e-05]]),\n",
       " 'cov_ai_model': array([[ 1.16638030e-07,  4.73817306e-07,  3.58887448e-08,\n",
       "         -2.40942966e-08, -3.97601774e-08, -1.14764092e-08,\n",
       "         -9.38980930e-09,  1.39835699e-07, -2.35350367e-09],\n",
       "        [ 4.73817306e-07,  1.95682815e-06,  2.43498701e-07,\n",
       "         -1.49680240e-07, -2.22802438e-07, -4.01254204e-08,\n",
       "         -2.19782037e-08,  8.31657418e-07,  1.78192821e-08],\n",
       "        [ 3.58887448e-08,  2.43498701e-07,  7.48730852e-07,\n",
       "          2.13129508e-07, -5.24903382e-07,  4.48579928e-08,\n",
       "         -3.41789182e-08,  1.38168111e-06, -2.89417334e-08],\n",
       "        [-2.40942966e-08, -1.49680240e-07,  2.13129508e-07,\n",
       "          5.07944002e-07, -1.05664605e-07,  9.65895183e-09,\n",
       "         -6.01370992e-08, -1.02633374e-07, -9.24850076e-08],\n",
       "        [-3.97601774e-08, -2.22802438e-07, -5.24903382e-07,\n",
       "         -1.05664605e-07,  1.87932562e-06,  4.69191304e-08,\n",
       "         -9.14744550e-08,  2.24543760e-06, -9.23237443e-08],\n",
       "        [-1.14764092e-08, -4.01254204e-08,  4.48579928e-08,\n",
       "          9.65895183e-09,  4.69191304e-08,  2.47762267e-08,\n",
       "          1.42151885e-09,  2.67645365e-07,  2.34322363e-09],\n",
       "        [-9.38980930e-09, -2.19782037e-08, -3.41789182e-08,\n",
       "         -6.01370992e-08, -9.14744550e-08,  1.42151885e-09,\n",
       "          1.03479035e-07, -3.37795719e-07,  1.96778921e-08],\n",
       "        [ 1.39835699e-07,  8.31657418e-07,  1.38168111e-06,\n",
       "         -1.02633374e-07,  2.24543760e-06,  2.67645365e-07,\n",
       "         -3.37795719e-07,  1.05323116e-05, -2.25002246e-07],\n",
       "        [-2.35350367e-09,  1.78192821e-08, -2.89417334e-08,\n",
       "         -9.24850076e-08, -9.23237443e-08,  2.34322363e-09,\n",
       "          1.96778921e-08, -2.25002246e-07,  3.30848466e-07]]),\n",
       " 'dxi_model_upper': array([0.00149573, 0.00083835, 0.00290871, 0.00158986, 0.00207504,\n",
       "        0.0131924 , 0.00413298, 0.00612233]),\n",
       " 'dai_model_upper': array([0.00022092, 0.00092248, 0.00061975, 0.0002987 , 0.00049567,\n",
       "        0.0016524 , 0.00044372, 0.00238011, 0.00051123]),\n",
       " 'cov_xi_model_upper': array([[ 2.23720938e-06, -1.47971388e-07,  4.89870534e-07,\n",
       "          2.35395152e-07, -3.60819622e-08,  4.21255505e-06,\n",
       "         -5.28356457e-07,  1.09710984e-07],\n",
       "        [-1.47971388e-07,  7.02836888e-07, -1.27523272e-06,\n",
       "         -5.52967814e-07,  3.01642727e-08,  2.25293236e-06,\n",
       "         -9.30959968e-07,  1.34803121e-06],\n",
       "        [ 4.89870534e-07, -1.27523272e-06,  8.46060945e-06,\n",
       "         -2.13561304e-06, -6.07694487e-07, -1.25582104e-05,\n",
       "         -2.24713278e-06,  2.03051024e-06],\n",
       "        [ 2.35395152e-07, -5.52967814e-07, -2.13561304e-06,\n",
       "          2.52764399e-06,  2.12074794e-07,  1.80586953e-06,\n",
       "          1.72357239e-06, -2.19595468e-06],\n",
       "        [-3.60819622e-08,  3.01642727e-08, -6.07694487e-07,\n",
       "          2.12074794e-07,  4.30577478e-06, -1.07028051e-05,\n",
       "         -2.82603350e-06,  2.41006141e-06],\n",
       "        [ 4.21255505e-06,  2.25293236e-06, -1.25582104e-05,\n",
       "          1.80586953e-06, -1.07028051e-05,  1.74039505e-04,\n",
       "         -1.53072078e-06,  2.09036476e-06],\n",
       "        [-5.28356457e-07, -9.30959968e-07, -2.24713278e-06,\n",
       "          1.72357239e-06, -2.82603350e-06, -1.53072078e-06,\n",
       "          1.70815158e-05, -2.69102415e-06],\n",
       "        [ 1.09710984e-07,  1.34803121e-06,  2.03051024e-06,\n",
       "         -2.19595468e-06,  2.41006141e-06,  2.09036476e-06,\n",
       "         -2.69102415e-06,  3.74828952e-05]]),\n",
       " 'cov_ai_model_upper': array([[ 4.88041911e-08,  1.99916304e-07,  1.70159872e-08,\n",
       "         -6.53212923e-09, -1.14640290e-08, -7.79312396e-08,\n",
       "         -8.37811320e-09,  1.69123033e-07, -1.35308427e-09],\n",
       "        [ 1.99916304e-07,  8.50961555e-07,  1.44514025e-07,\n",
       "         -4.84685668e-08, -6.35909017e-08, -2.51045572e-07,\n",
       "         -1.20204325e-08,  6.83446861e-07,  1.87924749e-08],\n",
       "        [ 1.70159872e-08,  1.44514025e-07,  3.84094715e-07,\n",
       "          5.49489086e-08, -2.08347839e-07,  3.36143905e-07,\n",
       "         -2.64758294e-08,  1.13956265e-07, -1.11966821e-08],\n",
       "        [-6.53212923e-09, -4.84685668e-08,  5.49489086e-08,\n",
       "          8.92236375e-08, -6.39566591e-08,  4.24970841e-08,\n",
       "         -3.47660619e-08,  7.93851553e-08, -3.44512413e-08],\n",
       "        [-1.14640290e-08, -6.35909017e-08, -2.08347839e-07,\n",
       "         -6.39566591e-08,  2.45693343e-07,  1.21397037e-08,\n",
       "          1.36234329e-08, -3.01656329e-07,  1.91843035e-08],\n",
       "        [-7.79312396e-08, -2.51045572e-07,  3.36143905e-07,\n",
       "          4.24970841e-08,  1.21397037e-08,  2.73041928e-06,\n",
       "          2.05840435e-08, -3.52934308e-06,  2.18631291e-08],\n",
       "        [-8.37811320e-09, -1.20204325e-08, -2.64758294e-08,\n",
       "         -3.47660619e-08,  1.36234329e-08,  2.05840435e-08,\n",
       "          1.96885771e-07, -1.18580130e-07,  2.41246515e-08],\n",
       "        [ 1.69123033e-07,  6.83446861e-07,  1.13956265e-07,\n",
       "          7.93851553e-08, -3.01656329e-07, -3.52934308e-06,\n",
       "         -1.18580130e-07,  5.66493651e-06, -8.08357618e-08],\n",
       "        [-1.35308427e-09,  1.87924749e-08, -1.11966821e-08,\n",
       "         -3.44512413e-08,  1.91843035e-08,  2.18631291e-08,\n",
       "          2.41246515e-08, -8.08357618e-08,  2.61355782e-07]]),\n",
       " 'dxi_model_lower': array([0.00233621, 0.00083835, 0.00407403, 0.00304514, 0.00840813,\n",
       "        0.00125669, 0.00301047, 0.00656763]),\n",
       " 'dai_model_lower': array([0.00034505, 0.00141288, 0.00082891, 0.00057212, 0.00138694,\n",
       "        0.0001574 , 0.00032321, 0.00322136, 0.00054841]),\n",
       " 'cov_xi_model_lower': array([[ 5.45789151e-06, -2.31119655e-07,  1.07167777e-06,\n",
       "          7.04216453e-07, -2.28361582e-07,  6.26769183e-07,\n",
       "         -6.01114517e-07,  1.83823499e-07],\n",
       "        [-2.31119655e-07,  7.02836888e-07, -1.78613063e-06,\n",
       "         -1.05913025e-06,  1.22226851e-07,  2.14610549e-07,\n",
       "         -6.78113001e-07,  1.44607804e-06],\n",
       "        [ 1.07167777e-06, -1.78613063e-06,  1.65977490e-05,\n",
       "         -5.72922470e-06, -3.44891771e-06, -1.67553862e-06,\n",
       "         -2.29257510e-06,  3.05084920e-06],\n",
       "        [ 7.04216453e-07, -1.05913025e-06, -5.72922470e-06,\n",
       "          9.27288649e-06,  1.64593370e-06,  3.29487393e-07,\n",
       "          2.40464025e-06, -4.51195414e-06],\n",
       "        [-2.28361582e-07,  1.22226851e-07, -3.44891771e-06,\n",
       "          1.64593370e-06,  7.06966500e-05, -4.13118165e-06,\n",
       "         -8.34107706e-06,  1.04759558e-05],\n",
       "        [ 6.26769183e-07,  2.14610549e-07, -1.67553862e-06,\n",
       "          3.29487393e-07, -4.13118165e-06,  1.57926010e-06,\n",
       "         -1.06211112e-07,  2.13607636e-07],\n",
       "        [-6.01114517e-07, -6.78113001e-07, -2.29257510e-06,\n",
       "          2.40464025e-06, -8.34107706e-06, -1.06211112e-07,\n",
       "          9.06292813e-06, -2.10271516e-06],\n",
       "        [ 1.83823499e-07,  1.44607804e-06,  3.05084920e-06,\n",
       "         -4.51195414e-06,  1.04759558e-05,  2.13607636e-07,\n",
       "         -2.10271516e-06,  4.31336985e-05]]),\n",
       " 'cov_ai_model_lower': array([[ 1.19062607e-07,  4.83590736e-07,  3.48307236e-08,\n",
       "         -1.95417486e-08, -3.59076104e-08, -1.15950768e-08,\n",
       "         -9.53183294e-09,  1.22856117e-07, -2.26712656e-09],\n",
       "        [ 4.83590736e-07,  1.99622237e-06,  2.35798901e-07,\n",
       "         -1.20956144e-07, -1.97563792e-07, -4.06000909e-08,\n",
       "         -2.24725035e-08,  7.21279329e-07,  1.68968029e-08],\n",
       "        [ 3.48307236e-08,  2.35798901e-07,  6.87096077e-07,\n",
       "          1.61371558e-07, -4.96157054e-07,  4.29631503e-08,\n",
       "         -3.21185329e-08,  1.28843702e-06, -2.52940930e-08],\n",
       "        [-1.95417486e-08, -1.20956144e-07,  1.61371558e-07,\n",
       "          3.27324840e-07, -1.23197363e-07,  7.75374589e-09,\n",
       "         -4.85038356e-08,  7.44069596e-08, -7.07858057e-08],\n",
       "        [-3.59076104e-08, -1.97563792e-07, -4.96157054e-07,\n",
       "         -1.23197363e-07,  1.92359683e-06,  4.92585286e-08,\n",
       "         -8.97218871e-08,  2.48187101e-06, -8.26117727e-08],\n",
       "        [-1.15950768e-08, -4.06000909e-08,  4.29631503e-08,\n",
       "          7.75374589e-09,  4.92585286e-08,  2.47762267e-08,\n",
       "          1.42825143e-09,  2.67703203e-07,  2.23412268e-09],\n",
       "        [-9.53183294e-09, -2.24725035e-08, -3.21185329e-08,\n",
       "         -4.85038356e-08, -8.97218871e-08,  1.42825143e-09,\n",
       "          1.04461548e-07, -3.65753679e-07,  1.88505445e-08],\n",
       "        [ 1.22856117e-07,  7.21279329e-07,  1.28843702e-06,\n",
       "          7.44069596e-08,  2.48187101e-06,  2.67703203e-07,\n",
       "         -3.65753679e-07,  1.03771901e-05, -2.65372495e-07],\n",
       "        [-2.26712656e-09,  1.68968029e-08, -2.52940930e-08,\n",
       "         -7.07858057e-08, -8.26117727e-08,  2.23412268e-09,\n",
       "          1.88505445e-08, -2.65372495e-07,  3.00756958e-07]]),\n",
       " 'dr_ch_syst': np.float64(0.019736887871284022),\n",
       " 'dr_ch_model': np.float64(0.024729168888883553),\n",
       " 'dr_ch_syst_upper': np.float64(0.005564169934479877),\n",
       " 'dr_ch_model_upper': np.float64(0.01598001014939687),\n",
       " 'dr_ch_syst_lower': np.float64(0.020049201912120757),\n",
       " 'dr_ch_model_lower': np.float64(0.024978141203459054),\n",
       " 'dr_ch_dist': np.float64(0.028810046174254644),\n",
       " 'dr_ch_dist_upper': np.float64(0.028810046174254644),\n",
       " 'dr_ch_dist_lower': np.float64(0.006191462269673487)}"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "best_fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "90192a04-5dce-4bc5-a341-40a4cabcfd1d",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:53.310756Z",
     "iopub.status.busy": "2026-02-27T12:21:53.310575Z",
     "iopub.status.idle": "2026-02-27T12:21:53.320254Z",
     "shell.execute_reply": "2026-02-27T12:21:53.319930Z",
     "shell.execute_reply.started": "2026-02-27T12:21:53.310745Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "best_fit=nucleus_select_2.value[barrett_select_2.value][0]\n",
    "fits_syst=nucleus_select_2.value[barrett_select_2.value][1]\n",
    "#\n",
    "xi=best_fit['xi']\n",
    "alim=best_fit['ai_abs_bounds']\n",
    "R = best_fit['R']\n",
    "Z = best_fit['Z']\n",
    "ai = best_fit['ai']\n",
    "N = best_fit['N']-1\n",
    "nu=np.arange(1,N+1+1)\n",
    "qi = nu*pi/R\n",
    "#k, alpha = best_fit['k'], best_fit['alpha']\n",
    "#\n",
    "# The uncertainties from the fit or the paramterization of the systematic uncertainties can be propagated normally \n",
    "#\n",
    "dxi=best_fit['dxi_stat']\n",
    "dxi_syst=best_fit['dxi_syst']\n",
    "dxi_syst_u=best_fit['dxi_syst_upper']\n",
    "dxi_syst_l=best_fit['dxi_syst_lower']\n",
    "#\n",
    "redchisq = best_fit['redchisq']\n",
    "dxi_model = np.sqrt(redchisq*dxi**2+dxi_syst**2) #the statistical part inside dxi_model is already rescaled with sqrt(red.chi^2)\n",
    "dxi_model_u = np.sqrt(redchisq*dxi**2+dxi_syst_u**2)\n",
    "dxi_model_l = np.sqrt(redchisq*dxi**2+dxi_syst_l**2)\n",
    "#\n",
    "cov_xi=best_fit['cov_xi_stat']\n",
    "corr_xi=np.einsum('i,ij,j->ij',1./dxi,cov_xi,1./dxi)\n",
    "#\n",
    "cov_xi_syst=np.einsum('i,ij,j->ij',dxi_syst,corr_xi,dxi_syst)\n",
    "cov_xi_syst_u=np.einsum('i,ij,j->ij',dxi_syst_u,corr_xi,dxi_syst_u)\n",
    "cov_xi_syst_l=np.einsum('i,ij,j->ij',dxi_syst_l,corr_xi,dxi_syst_l)\n",
    "cov_xi_model=np.einsum('i,ij,j->ij',dxi_model,corr_xi,dxi_model)\n",
    "cov_xi_model_u=np.einsum('i,ij,j->ij',dxi_model_u,corr_xi,dxi_model_u)\n",
    "cov_xi_model_l=np.einsum('i,ij,j->ij',dxi_model_l,corr_xi,dxi_model_l)\n",
    "#\n",
    "_,cov_ai_syst=ai_xi(xi,alim,Z,R,Cov=cov_xi_syst)\n",
    "_,cov_ai_syst_u=ai_xi(xi,alim,Z,R,Cov=cov_xi_syst_u)\n",
    "_,cov_ai_syst_l=ai_xi(xi,alim,Z,R,Cov=cov_xi_syst_l)\n",
    "_,cov_ai_model=ai_xi(xi,alim,Z,R,Cov=cov_xi_model)\n",
    "_,cov_ai_model_u=ai_xi(xi,alim,Z,R,Cov=cov_xi_model_u)\n",
    "_,cov_ai_model_l=ai_xi(xi,alim,Z,R,Cov=cov_xi_model_l)\n",
    "#\n",
    "dai_syst=np.sqrt(np.diagonal(cov_ai_syst))\n",
    "dai_syst_u=np.sqrt(np.diagonal(cov_ai_syst_u))\n",
    "dai_syst_l=np.sqrt(np.diagonal(cov_ai_syst_l))\n",
    "dai_model=np.sqrt(np.diagonal(cov_ai_model))\n",
    "dai_model_u=np.sqrt(np.diagonal(cov_ai_model_u))\n",
    "dai_model_l=np.sqrt(np.diagonal(cov_ai_model_l))\n",
    "#\n",
    "dr_syst=charge_radius_FB_uncertainty(ai,Z,qi,N+1,R,cov_ai_syst)\n",
    "dr_syst_u=charge_radius_FB_uncertainty(ai,Z,qi,N+1,R,cov_ai_syst_u)\n",
    "dr_syst_l=charge_radius_FB_uncertainty(ai,Z,qi,N+1,R,cov_ai_syst_l)\n",
    "dr_model=charge_radius_FB_uncertainty(ai,Z,qi,N+1,R,cov_ai_model)\n",
    "#\n",
    "# We can also calculate upper and lower limits based on all remaining solutions\n",
    "#\n",
    "r=best_fit['r_ch']\n",
    "#\n",
    "rmax=r\n",
    "rmin=r\n",
    "#\n",
    "for key in fits_syst:\n",
    "    ri = fits_syst[key]['r_ch']\n",
    "    if ri>rmax:\n",
    "        rmax=ri\n",
    "    elif ri<rmin:\n",
    "        rmin=ri\n",
    "#\n",
    "dr_dist_u = rmax-r\n",
    "dr_dist_l = r-rmin\n",
    "dr_dist = np.max([dr_dist_u,dr_dist_l],axis=0)\n",
    "#\n",
    "dr=best_fit['dr_ch_stat']*np.sqrt(redchisq)\n",
    "dr_dist_model=np.sqrt(dr**2+dr_dist**2)\n",
    "#"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "6c76f2ad-4474-4196-b1c2-cc2ed09d95ad",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2026-02-27T12:21:53.320931Z",
     "iopub.status.busy": "2026-02-27T12:21:53.320659Z",
     "iopub.status.idle": "2026-02-27T12:21:53.325887Z",
     "shell.execute_reply": "2026-02-27T12:21:53.325193Z",
     "shell.execute_reply.started": "2026-02-27T12:21:53.320918Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\sqrt{\\langle r^2 \\rangle} = 5.532(15)\\begin{matrix}(20) [25] \\\\ ( +29/-6 ) [32]\\end{matrix}$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "r_ch=r\n",
    "dr=dr\n",
    "dr_s=dr_syst\n",
    "dr_m=dr_model\n",
    "dr_u=dr_syst_u\n",
    "dr_l=dr_syst_l\n",
    "dr_d=dr_dist\n",
    "dr_d_u=dr_dist_u\n",
    "dr_d_l=dr_dist_l\n",
    "dr_dm=dr_dist_model\n",
    "\n",
    "digs_r=int(-np.log10(dr))+2\n",
    "\n",
    "while np.max([dr,dr_s,dr_m])*10**digs_r>69: \n",
    "    digs_r-=1\n",
    "while np.max([dr,dr_s,dr_m])*10**digs_r<3.1:\n",
    "    digs_r+=1\n",
    "    \n",
    "s=r'\\sqrt{\\langle r^2 \\rangle} = '+r'{r_ch:1.{digs_r}f}({dr:1d})'.format(r_ch=r_ch,digs_r=digs_r,dr=int(np.round(dr*10**digs_r,0)))+r'\\begin{matrix}'+r'({dr_s:1d}) [{dr_m:1d}] \\\\ ( +{dr_d_u:1d}/-{dr_d_l:1d} ) [{dr_dm:1d}]'.format(dr_s=int(np.round(dr_s*10**digs_r,0)),dr_m=int(np.round(dr_m*10**digs_r,0)),dr_d_u=int(np.round(dr_d_u*10**digs_r,0)),dr_d_l=int(np.round(dr_d_l*10**digs_r,0)),dr_dm=int(np.round(dr_dm*10**digs_r,0)))+r'\\end{matrix}'\n",
    "display(Math(s))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8fa0c1b6-5703-4f64-a672-a33e80a30fe3",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "As can be seen this results in the same values as directly extracted from the dictionary. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "49914eae-41da-42c4-8601-bac0f6ca3e84",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bfc283cb-5e7c-4d0c-943c-f419181887f9",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f9445f36-deca-4520-bbce-59b96f1c1b69",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

